Neutrino non-standard interactions meet precision measurements of $N_{\rm eff}$

The number of relativistic species, $N_{\rm eff}$, has been precisely calculated in the standard model, and would be measured to the percent level by CMB-S4 in future. Neutral-current non-standard interactions would affect neutrino decoupling in the early Universe, thus modifying $N_{\rm eff}$. We parameterize those operators up to dimension-7 in the effective field theory framework, and then provide a complete, generic and analytical dictionary for the collision term integrals. From precision measurements of $N_{\rm eff}$, the most stringent constraint is obtained for the dimension-6 vector-type neutrino-electron operator, whose scale is constrained to be above about 195 (331) GeV from Planck (CMB-S4). We find our results complementary to other experiments like neutrino coherent scattering, neutrino oscillation, collider, and neutrino deep inelastic scattering experiments.

==> aux/NC_NSIs_aux.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    579533,      15589]
NotebookOptionsPosition[    569695,      15425]
NotebookOutlinePosition[    570032,      15440]
CellTagsIndexPosition[    569989,      15437]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.820543686096449*^9, 
  3.8205436865256233`*^9}},ExpressionUUID->"c9484639-6fd2-434e-8cd4-\
1be2b0f03dc0"],

Cell[TextData[{
 "Please cite our paper arXiv:2101.10475 if you use any results in this \
notebook.\n\nThe replacement rules and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalM]", "2"], TraditionalForm]],ExpressionUUID->
  "6a246b5d-6166-47cd-9af4-b1e06f955089"],
 " are calculated using a developing version of Package-X. If you use any of \
these results in this notebook, we kindly ask you to also cite \
Comput.Phys.Commun. 218 (2017) 66-70 (arXiv:1612.00009) or contact Dr. Hiren \
Patel (the author of Package-X) directly for citing details.\n\nQuestions? \
Contact: yongdu@itp.ac.cn\n"
}], "Text",
 CellChangeTimes->{{3.820543345807498*^9, 3.820543618597619*^9}, {
  3.820543678717114*^9, 3.820543722464096*^9}, {3.820549944144803*^9, 
  3.820549971386161*^9}, {3.820550037303817*^9, 3.820550044749034*^9}, {
  3.8207042573531103`*^9, 
  3.820704259587037*^9}},ExpressionUUID->"3f94bae4-ee9f-41c2-b453-\
271c782758b9"],

Cell[CellGroupData[{

Cell["Momentum products: Replacement rules \[ScriptCapitalR]", "Title",
 CellChangeTimes->{{3.8179543610765533`*^9, 3.817954365405196*^9}, {
  3.8181135763202333`*^9, 3.818113587494879*^9}, {3.8181175637779627`*^9, 
  3.8181175665652246`*^9}},ExpressionUUID->"4b09e019-a92d-4253-a809-\
6b47c2ba3e35"],

Cell[CellGroupData[{

Cell["Two-momentum product", "Subsection",
 CellChangeTimes->{{3.817954500881629*^9, 3.81795450828376*^9}, {
  3.817956410233049*^9, 
  3.8179564105393953`*^9}},ExpressionUUID->"2e48529f-c6d5-44c4-a175-\
f6e30f98f61b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GG2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", ".", "p2"}], "\[Rule]", 
        RowBox[{"p1", ".", "p2"}]}], ",", 
       RowBox[{
        RowBox[{"p3", ".", "p4"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p2"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", ".", "p3"}], "\[Rule]", 
        RowBox[{"p1", ".", "p3"}]}], ",", 
       RowBox[{
        RowBox[{"p2", ".", "p4"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "+", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p3"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", ".", "p4"}], "\[Rule]", 
        RowBox[{"p1", ".", "p4"}]}], ",", 
       RowBox[{
        RowBox[{"p2", ".", "p3"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p4"}]}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{"GG2", ",", 
   RowBox[{"Frame", "\[Rule]", "All"}], ",", " ", 
   RowBox[{"Spacings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}]}], ",", 
   RowBox[{"Dividers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"False", ",", "True", ",", "False"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"False", ",", "True", ",", "True", ",", "False"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.820467429194021*^9, 3.8204674364196997`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ce5515f8-6d9b-4012-bf93-cd92ba476dbf"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{"p1", ".", "p2"}], "\[Rule]", 
      RowBox[{"p1", ".", "p2"}]}], 
     RowBox[{
      RowBox[{"p3", ".", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m1", "2"], "+", 
          SuperscriptBox["m2", "2"], "-", 
          SuperscriptBox["m3", "2"], "-", 
          SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
       RowBox[{"p1", ".", "p2"}]}]}]},
    {
     RowBox[{
      RowBox[{"p1", ".", "p3"}], "\[Rule]", 
      RowBox[{"p1", ".", "p3"}]}], 
     RowBox[{
      RowBox[{"p2", ".", "p4"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], "+", 
          SuperscriptBox["m2", "2"], "-", 
          SuperscriptBox["m3", "2"], "+", 
          SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
       RowBox[{"p1", ".", "p3"}]}]}]},
    {
     RowBox[{
      RowBox[{"p1", ".", "p4"}], "\[Rule]", 
      RowBox[{"p1", ".", "p4"}]}], 
     RowBox[{
      RowBox[{"p2", ".", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], "+", 
          SuperscriptBox["m2", "2"], "+", 
          SuperscriptBox["m3", "2"], "-", 
          SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
       RowBox[{"p1", ".", "p4"}]}]}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxDividers->{
    "Columns" -> {False, True, False}, "Rows" -> {False, True, True, False}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{4}}, "Rows" -> {{2}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.8204674370116987`*^9, {3.8204675400438766`*^9, 3.820467555635914*^9}, 
   3.820543900017655*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"cc8a6dab-e6d9-4c13-b049-f576ad842732"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-momentum product", "Subsection",
 CellChangeTimes->{{3.817954500881629*^9, 
  3.81795450828376*^9}},ExpressionUUID->"62e5f590-ad16-4e8d-bdf4-\
73198e6c1662"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GG4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p3", ".", "p4"}], ")"}], "2"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m1", "2"], "+", 
              SuperscriptBox["m2", "2"], "-", 
              SuperscriptBox["m3", "2"], "-", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p2"}]}], ")"}], "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p3"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p3"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "-", 
              SuperscriptBox["m3", "2"], "+", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p3"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p3"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p2", ".", "p4"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "+", 
              SuperscriptBox["m3", "2"], "-", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p4"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p2", ".", "p3"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m1", "2"]}], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p2", ".", "p4"}], ")"}], "2"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "-", 
              SuperscriptBox["m3", "2"], "+", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p3"}]}], ")"}], "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p1", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "+", 
              SuperscriptBox["m3", "2"], "-", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p4"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "-", 
              SuperscriptBox["m3", "2"], "+", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p3"}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p2", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p4"}], ")"}], "2"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p4"}], ")"}], "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m1", "2"]}], "+", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p2", ".", "p3"}], ")"}], "2"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "+", 
              SuperscriptBox["m3", "2"], "-", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p4"}]}], ")"}], "2"]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{"GG4", ",", 
   RowBox[{"Frame", "\[Rule]", "All"}], ",", " ", 
   RowBox[{"Spacings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}]}], ",", 
   RowBox[{"Dividers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"False", ",", "True", ",", "True", ",", "True", ",", "False"}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "False", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
        "True", ",", "False"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Alignment", "\[Rule]", "Center"}], ",", 
   RowBox[{"ItemSize", "\[Rule]", "28"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.820467471275231*^9, 3.8204674790913553`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"47daf424-812c-49be-ad29-2899f0c00384"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p1", ".", "p2"}], ")"}], "2"], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p3", ".", "p4"}], ")"}], "2"], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p2"}]}], ")"}], "2"]}], ""},
    {
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p3"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p3"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "+", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p3"}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p3"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p2", ".", "p4"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p4"}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p2", ".", "p3"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}]},
    {
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p1", ".", "p3"}], ")"}], "2"], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p2", ".", "p4"}], ")"}], "2"], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "+", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p3"}]}], ")"}], "2"]}], ""},
    {
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p1", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p4"}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "+", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p3"}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p2", ".", "p3"}], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}]},
    {
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p1", ".", "p4"}], ")"}], "2"], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p1", ".", "p4"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], "+", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p2", ".", "p3"}], ")"}], "2"], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p4"}]}], ")"}], "2"]}], ""}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Center}}},
   GridBoxDividers->{
    "Columns" -> {False, True, True, True, False}, 
     "Rows" -> {False, True, True, True, True, True, False}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{28}}},
   GridBoxSpacings->{"Columns" -> {{4}}, "Rows" -> {{2}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.820467479591222*^9, 3.820467562034237*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"11db0310-b993-40e4-8c40-3ffe027f91e3"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Six-momentum product", "Subsection",
 CellChangeTimes->{{3.817954500881629*^9, 
  3.817954513376294*^9}},ExpressionUUID->"5df6b03b-9df7-4f03-adac-\
70abdd5288ca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GG6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "3"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "3"]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p3", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p2"}]}]}], ")"}], "2"]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p3", ".", "p4"}], ")"}], "3"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m1", "2"], "+", 
              SuperscriptBox["m2", "2"], "-", 
              SuperscriptBox["m3", "2"], "-", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p2"}]}], ")"}], "3"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
         RowBox[{"p1", ".", "p3"}]}], "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
         RowBox[{"p1", ".", "p3"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "-", 
              SuperscriptBox["m3", "2"], "+", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p3"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p3"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p2", ".", "p4"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p3", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p2"}]}]}], ")"}], "2"], " ", 
         RowBox[{"p1", ".", "p3"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p2", ".", "p4"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p3", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "8"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p2"}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
         RowBox[{"p1", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
         RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "+", 
              SuperscriptBox["m3", "2"], "-", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p4"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p2", ".", "p3"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p4"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p3", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p2"}]}]}], ")"}], "2"], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p2", ".", "p3"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p3", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "8"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p2"}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p3"}], ")"}], "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m1", "2"]}], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p2", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m1", "2"]}], "+", 
               SuperscriptBox["m2", "2"], "-", 
               SuperscriptBox["m3", "2"], "+", 
               SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
            RowBox[{"p1", ".", "p3"}]}], ")"}], "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p3"}], ")"}], "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p3"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p2", ".", "p4"}], ")"}], "2"], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "+", 
            SuperscriptBox["m4", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p3"}]}]}], ")"}], "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p1", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "+", 
              SuperscriptBox["m3", "2"], "-", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p4"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "-", 
              SuperscriptBox["m3", "2"], "+", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p3"}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p2", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p3"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p4"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p2", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p4"}], ")"}], "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m1", "2"]}], "+", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p2", ".", "p3"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p2"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m1", "2"]}], "+", 
               SuperscriptBox["m2", "2"], "+", 
               SuperscriptBox["m3", "2"], "-", 
               SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
            RowBox[{"p1", ".", "p4"}]}], ")"}], "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p4"}], ")"}], "2"], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p4"}], ")"}], "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p2", ".", "p3"}], ")"}], "2"], " ", 
         RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p4"}]}]}], ")"}], "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "3"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "3"]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m1", "2"]}], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p2", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "+", 
            SuperscriptBox["m4", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p3"}]}]}], ")"}], "2"]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p2", ".", "p4"}], ")"}], "3"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "-", 
              SuperscriptBox["m3", "2"], "+", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p3"}]}], ")"}], "3"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
         RowBox[{"p1", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
         RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "+", 
              SuperscriptBox["m3", "2"], "-", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p4"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m1", "2"]}], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m1", "2"]}], "+", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p4"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p2", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m1", "2"]}], "+", 
               SuperscriptBox["m2", "2"], "-", 
               SuperscriptBox["m3", "2"], "+", 
               SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
            RowBox[{"p1", ".", "p3"}]}], ")"}], "2"], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p2", ".", "p3"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p2", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "8"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "+", 
            SuperscriptBox["m4", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p3"}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p4"}], ")"}], "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m1", "2"]}], "+", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p2", ".", "p3"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         RowBox[{"p1", ".", "p3"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m1", "2"]}], "+", 
               SuperscriptBox["m2", "2"], "+", 
               SuperscriptBox["m3", "2"], "-", 
               SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
            RowBox[{"p1", ".", "p4"}]}], ")"}], "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p4"}], ")"}], "2"], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "-", 
              SuperscriptBox["m3", "2"], "+", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p3"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p4"}], ")"}], "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "-", 
           SuperscriptBox["m3", "2"], "+", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}], " ", 
         RowBox[{"p1", ".", "p4"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p2", ".", "p3"}], ")"}], "2"], " ", 
         RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "8"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m1", "2"], "-", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p4"}]}]}], ")"}], "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p4"}], ")"}], "3"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p4"}], ")"}], "3"]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p4"}], ")"}], "2"], " ", 
         RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p1", ".", "p4"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m1", "2"]}], "+", 
           SuperscriptBox["m2", "2"], "+", 
           SuperscriptBox["m3", "2"], "-", 
           SuperscriptBox["m4", "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"p1", ".", "p4"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p2", ".", "p3"}], ")"}], "2"]}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p4"}]}]}], ")"}], "2"]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p2", ".", "p3"}], ")"}], "3"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m1", "2"]}], "+", 
              SuperscriptBox["m2", "2"], "+", 
              SuperscriptBox["m3", "2"], "-", 
              SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
           RowBox[{"p1", ".", "p4"}]}], ")"}], "3"]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{"GG6", ",", 
   RowBox[{"Frame", "\[Rule]", "All"}], ",", " ", 
   RowBox[{"Spacings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "4"}], "}"}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"Dividers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"False", ",", "True", ",", "False"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "False", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
          "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
          "False"}], "}"}]}], "}"}]}]}], "*)"}], ",", 
   RowBox[{"Alignment", "\[Rule]", "Center"}], ",", 
   RowBox[{"ItemSize", "\[Rule]", "55"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.820467518256867*^9, 3.820467522799852*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"d67fc990-f316-4eeb-9108-777508be5da1"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p1", ".", "p2"}], ")"}], "3"], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p1", ".", "p2"}], ")"}], "3"]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p3", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m1", "2"], "+", 
          SuperscriptBox["m2", "2"], "-", 
          SuperscriptBox["m3", "2"], "-", 
          SuperscriptBox["m4", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"p1", ".", "p2"}]}]}], ")"}], "2"]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p3", ".", "p4"}], ")"}], "3"], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m1", "2"], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p2"}]}], ")"}], "3"]}], "", "", "", ""},
    {
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
       RowBox[{"p1", ".", "p3"}]}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
       RowBox[{"p1", ".", "p3"}]}]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "+", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p3"}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p3"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p2", ".", "p4"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p3", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m1", "2"], "+", 
          SuperscriptBox["m2", "2"], "-", 
          SuperscriptBox["m3", "2"], "-", 
          SuperscriptBox["m4", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"p1", ".", "p2"}]}]}], ")"}], "2"], " ", 
       RowBox[{"p1", ".", "p3"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p2", ".", "p4"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p3", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m1", "2"], "+", 
          SuperscriptBox["m2", "2"], "-", 
          SuperscriptBox["m3", "2"], "-", 
          SuperscriptBox["m4", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"p1", ".", "p2"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}]}]}], "", ""},
    {
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
       RowBox[{"p1", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
       RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p4"}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p2", ".", "p3"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p4"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p3", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m1", "2"], "+", 
          SuperscriptBox["m2", "2"], "-", 
          SuperscriptBox["m3", "2"], "-", 
          SuperscriptBox["m4", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"p1", ".", "p2"}]}]}], ")"}], "2"], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p2", ".", "p3"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p3", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m1", "2"], "+", 
          SuperscriptBox["m2", "2"], "-", 
          SuperscriptBox["m3", "2"], "-", 
          SuperscriptBox["m4", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"p1", ".", "p2"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], "", ""},
    {
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p3"}], ")"}], "2"]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p2", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "2"]}], "+", 
             SuperscriptBox["m2", "2"], "-", 
             SuperscriptBox["m3", "2"], "+", 
             SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
          RowBox[{"p1", ".", "p3"}]}], ")"}], "2"]}]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p3"}], ")"}], "2"]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p2", ".", "p4"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p3"}]}]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p2", ".", "p4"}], ")"}], "2"], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], "+", 
          SuperscriptBox["m2", "2"], "-", 
          SuperscriptBox["m3", "2"], "+", 
          SuperscriptBox["m4", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"p1", ".", "p3"}]}]}], ")"}], "2"]}]}], "", ""},
    {
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p1", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p4"}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "+", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p3"}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p2", ".", "p3"}], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p2", ".", "p3"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p2", ".", "p4"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p2", ".", "p3"}], " ", 
       RowBox[{"p2", ".", "p4"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p4"}], ")"}], "2"]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], "+", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p2", ".", "p3"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "2"]}], "+", 
             SuperscriptBox["m2", "2"], "+", 
             SuperscriptBox["m3", "2"], "-", 
             SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
          RowBox[{"p1", ".", "p4"}]}], ")"}], "2"]}]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p4"}], ")"}], "2"], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p4"}], ")"}], "2"]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p2", ".", "p3"}], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p2", ".", "p3"}], ")"}], "2"], " ", 
       RowBox[{"p3", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], "+", 
          SuperscriptBox["m2", "2"], "+", 
          SuperscriptBox["m3", "2"], "-", 
          SuperscriptBox["m4", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"p1", ".", "p4"}]}]}], ")"}], "2"]}]}], "", ""},
    {
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p1", ".", "p3"}], ")"}], "3"], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p1", ".", "p3"}], ")"}], "3"]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p2", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], "+", 
          SuperscriptBox["m2", "2"], "-", 
          SuperscriptBox["m3", "2"], "+", 
          SuperscriptBox["m4", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"p1", ".", "p3"}]}]}], ")"}], "2"]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p2", ".", "p4"}], ")"}], "3"], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "+", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p3"}]}], ")"}], "3"]}], "", "", "", ""},
    {
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
       RowBox[{"p1", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
       RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p4"}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p2", ".", "p3"}], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], "+", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p4"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p2", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "2"]}], "+", 
             SuperscriptBox["m2", "2"], "-", 
             SuperscriptBox["m3", "2"], "+", 
             SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
          RowBox[{"p1", ".", "p3"}]}], ")"}], "2"], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p2", ".", "p3"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p2", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], "+", 
          SuperscriptBox["m2", "2"], "-", 
          SuperscriptBox["m3", "2"], "+", 
          SuperscriptBox["m4", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"p1", ".", "p3"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], "", ""},
    {
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p4"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p4"}], ")"}], "2"]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"p1", ".", "p3"}], " ", 
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], "+", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p2", ".", "p3"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       RowBox[{"p1", ".", "p3"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "2"]}], "+", 
             SuperscriptBox["m2", "2"], "+", 
             SuperscriptBox["m3", "2"], "-", 
             SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
          RowBox[{"p1", ".", "p4"}]}], ")"}], "2"]}]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p4"}], ")"}], "2"], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "-", 
            SuperscriptBox["m3", "2"], "+", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p3"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p4"}], ")"}], "2"]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p2", ".", "p3"}], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "-", 
         SuperscriptBox["m3", "2"], "+", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}], " ", 
       RowBox[{"p1", ".", "p4"}]}]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p2", ".", "p3"}], ")"}], "2"], " ", 
       RowBox[{"p2", ".", "p4"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m1", "2"], "-", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p3"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], "+", 
          SuperscriptBox["m2", "2"], "+", 
          SuperscriptBox["m3", "2"], "-", 
          SuperscriptBox["m4", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"p1", ".", "p4"}]}]}], ")"}], "2"]}]}], "", ""},
    {
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p1", ".", "p4"}], ")"}], "3"], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p1", ".", "p4"}], ")"}], "3"]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p4"}], ")"}], "2"], " ", 
       RowBox[{"p2", ".", "p3"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p1", ".", "p4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m1", "2"]}], "+", 
         SuperscriptBox["m2", "2"], "+", 
         SuperscriptBox["m3", "2"], "-", 
         SuperscriptBox["m4", "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p4"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"p1", ".", "p4"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p2", ".", "p3"}], ")"}], "2"]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"p1", ".", "p4"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], "+", 
          SuperscriptBox["m2", "2"], "+", 
          SuperscriptBox["m3", "2"], "-", 
          SuperscriptBox["m4", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"p1", ".", "p4"}]}]}], ")"}], "2"]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p2", ".", "p3"}], ")"}], "3"], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m1", "2"]}], "+", 
            SuperscriptBox["m2", "2"], "+", 
            SuperscriptBox["m3", "2"], "-", 
            SuperscriptBox["m4", "2"]}], ")"}]}], "+", 
         RowBox[{"p1", ".", "p4"}]}], ")"}], "3"]}], "", "", "", ""}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Center}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{55}}},
   GridBoxSpacings->{"Columns" -> {{0}}, "Rows" -> {{4}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.820467523198627*^9, 3.820467577800371*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"40ff1e51-99bc-4df0-99b6-c61bea0a8aff"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "EFT + SM  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalM]", "2"], TraditionalForm]],ExpressionUUID->
  "e724a202-894d-4c47-bb4f-7b5649084a52"],
 " results"
}], "Title",
 CellChangeTimes->{{3.8165159578744497`*^9, 3.816515967334488*^9}, {
   3.816516436895602*^9, 3.816516438449991*^9}, {3.817713044705125*^9, 
   3.817713058265534*^9}, {3.818117816647292*^9, 3.818117821608941*^9}, {
   3.820542863785658*^9, 3.820542867886731*^9}, 
   3.820543169858315*^9},ExpressionUUID->"ff83c789-ced1-4cc4-9e45-\
cc3f0b3a64f4"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[ScriptCapitalO]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", ",", "2"}], ")"}], ",", "f"}], "6"], TraditionalForm]],
  ExpressionUUID->"23280024-2490-4b15-80fd-259dfb226499"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[ScriptCapitalO]", 
    RowBox[{"5", "~", "11"}], "7"], TraditionalForm]],ExpressionUUID->
  "07738c0a-b20e-4ab6-9af5-917efcc1f73d"],
 ": EFT only"
}], "Chapter",
 CellChangeTimes->{{3.817075786895975*^9, 3.817075844057686*^9}, {
  3.817377350854884*^9, 3.8173773524050713`*^9}, {3.8177218515219097`*^9, 
  3.817721865120467*^9}, {3.817722957806572*^9, 
  3.817722976056551*^9}},ExpressionUUID->"3c761be2-18e2-49b2-9657-\
a30d345da25e"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Alpha]"], 
     OverscriptBox[
      SubscriptBox["\[Nu]", "\[Beta]"], "_"]}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["e", "-"], 
     SuperscriptBox["e", "+"]}]}], TraditionalForm]],ExpressionUUID->
  "f12ddafd-b414-4192-86e7-e8559b8e55e9"],
 " (\[Alpha]\[NotEqual]\[Beta])"
}], "Section",
 CellChangeTimes->{{3.817075866806313*^9, 3.817075883201934*^9}, {
  3.818738564244473*^9, 
  3.8187385690411*^9}},ExpressionUUID->"e0370d8f-6f00-483d-a9f9-4e313946645f"],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "e"], 
    OverscriptBox[
     SubscriptBox["\[Nu]", "\[Beta]"], "_"]}], "\[Rule]", 
   RowBox[{
    SuperscriptBox["e", "-"], 
    RowBox[{
     SuperscriptBox["e", "+"], "(", 
     RowBox[{"\[Beta]", "\[NotEqual]", "e"}], ")"}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "\[Mu]"], 
    OverscriptBox[
     SubscriptBox["\[Nu]", "\[Beta]"], "_"]}], "\[Rule]", 
   RowBox[{
    SuperscriptBox["e", "-"], 
    RowBox[{
     SuperscriptBox["e", "+"], "(", 
     RowBox[{"\[Beta]", "\[NotEqual]", "\[Mu]"}], ")"}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Tau]"], 
     OverscriptBox[
      SubscriptBox["\[Nu]", "\[Beta]"], "_"]}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["e", "-"], 
     RowBox[{
      SuperscriptBox["e", "+"], "(", 
      RowBox[{"\[Beta]", "\[NotEqual]", "\[Tau]"}], ")"}]}]}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"(", 
   RowBox[{"all", " ", "the", " ", "amplitudes", " ", "same"}], ")"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.817721921535722*^9, 3.8177219805801353`*^9}, {
  3.817722193273497*^9, 3.8177222050962954`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"932dc652-9384-40bd-a85f-754c016beedf"],

Cell[BoxData[
 RowBox[{"v\[Alpha]v\[Beta]BaremepEFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "ME", " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C75", " ", "C77", " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C61", " ", "C62", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C62", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C61", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C76", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C75", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C77", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]]}]}]], "Input",
 CellChangeTimes->{{3.8170758900713787`*^9, 3.817075928023631*^9}, {
   3.817075986666071*^9, 3.817076082059607*^9}, {3.817076533086903*^9, 
   3.817076555476013*^9}, {3.817079954981176*^9, 3.8170799554314117`*^9}, 
   3.817080119693462*^9, {3.8173767229966297`*^9, 3.817376727270763*^9}, {
   3.8173767960108213`*^9, 3.817376798900853*^9}, 3.817713267913286*^9, {
   3.817721898798208*^9, 3.817721908512253*^9}, {3.817721987719602*^9, 
   3.817721995092737*^9}, {3.817722126932353*^9, 3.817722173733877*^9}, {
   3.817727283817914*^9, 3.817727297719146*^9}, {3.817764111124338*^9, 
   3.817764128307124*^9}, {3.8177641817400427`*^9, 3.8177642092677507`*^9}, {
   3.817764458507309*^9, 3.817764476850175*^9}, 3.817764511951432*^9, {
   3.817767117870459*^9, 3.81776712825493*^9}, {3.817770211569809*^9, 
   3.817770232380495*^9}, {3.8177702672891407`*^9, 3.8177703088943443`*^9}, {
   3.817940175496622*^9, 3.8179402994059887`*^9}, {3.817940343320636*^9, 
   3.8179404103597517`*^9}, {3.817940443929611*^9, 3.8179404462838507`*^9}, {
   3.81794057836701*^9, 3.81794058340009*^9}, {3.817940673781559*^9, 
   3.817940686501487*^9}, {3.820542879280616*^9, 
   3.820542886008209*^9}},ExpressionUUID->"3223917e-e8ad-4de3-8273-\
87538c5c49e1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Alpha]"], 
     SuperscriptBox["e", "-"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Beta]"], 
     SuperscriptBox["e", "-"]}]}], TraditionalForm]],ExpressionUUID->
  "c90f0d31-a0ba-432a-8e74-98bc5fe40134"],
 " (\[Alpha]\[NotEqual]\[Beta])"
}], "Section",
 CellChangeTimes->{{3.817075866806313*^9, 3.817075883201934*^9}, {
   3.8170760912381353`*^9, 3.8170761024885178`*^9}, 
   3.818738639181785*^9},ExpressionUUID->"050f0057-70b1-417b-bd6c-\
15c4e30f02b1"],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "e"], 
    SuperscriptBox["e", "-"]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Beta]"], 
    RowBox[{
     SuperscriptBox["e", "-"], "(", 
     RowBox[{"\[Beta]", "\[NotEqual]", "e"}], ")"}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "\[Mu]"], 
    SuperscriptBox["e", "-"]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Beta]"], 
    RowBox[{
     SuperscriptBox["e", "-"], "(", 
     RowBox[{"\[Beta]", "\[NotEqual]", "\[Mu]"}], ")"}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Tau]"], 
     SuperscriptBox["e", "-"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Beta]"], 
     RowBox[{
      SuperscriptBox["e", "-"], "(", 
      RowBox[{"\[Beta]", "\[NotEqual]", "\[Tau]"}], ")"}]}]}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"(", 
   RowBox[{"all", " ", "the", " ", "amplitudes", " ", "same"}], ")"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.817722013771076*^9, 3.817722036401598*^9}, {
  3.817722233028854*^9, 3.8177222345789223`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"bb83666d-a1d6-48d9-ac08-c35328f1f846"],

Cell[BoxData[
 RowBox[{"v\[Alpha]emv\[Beta]emEFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C76", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C75", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C75", " ", "C77", " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C61", " ", "C62", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C61", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C62", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C77", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]]}]}]], "Input",
 CellChangeTimes->{{3.817076431405857*^9, 3.81707645934717*^9}, {
   3.81707653668605*^9, 3.817076558344799*^9}, 3.817079969048263*^9, 
   3.817080121156829*^9, 3.8173767336236057`*^9, {3.817376813248693*^9, 
   3.817376819123674*^9}, 3.81772200678825*^9, {3.81772223831785*^9, 
   3.8177222771886683`*^9}, {3.817724270534689*^9, 3.8177242801783333`*^9}, {
   3.817727308823586*^9, 3.817727313865758*^9}, {3.8177645189573717`*^9, 
   3.817764550113016*^9}, {3.817767099681651*^9, 3.817767108425077*^9}, {
   3.8177703807765636`*^9, 3.817770388169599*^9}, {3.820542915625362*^9, 
   3.820542923464498*^9}},ExpressionUUID->"635c9c30-bfd6-4de9-91e9-\
f92a8904fed5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Alpha]"], 
     SuperscriptBox["e", "+"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Beta]"], 
     SuperscriptBox["e", "+"]}]}], TraditionalForm]],ExpressionUUID->
  "64543318-f4ec-48c1-8593-19e8a9231a7f"],
 " (\[Alpha]\[NotEqual]\[Beta])"
}], "Section",
 CellChangeTimes->{{3.817075866806313*^9, 3.817075883201934*^9}, {
   3.8170760912381353`*^9, 3.8170761024885178`*^9}, {3.817076478111001*^9, 
   3.817076480186866*^9}, 
   3.8187386400517*^9},ExpressionUUID->"3d26f49b-9837-4482-bcef-314002c6a5cf"],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "e"], 
    SuperscriptBox["e", "+"]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Beta]"], 
    RowBox[{
     SuperscriptBox["e", "+"], "(", 
     RowBox[{"\[Beta]", "\[NotEqual]", "e"}], ")"}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "\[Mu]"], 
    SuperscriptBox["e", "+"]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Beta]"], 
    RowBox[{
     SuperscriptBox["e", "+"], "(", 
     RowBox[{"\[Beta]", "\[NotEqual]", "\[Mu]"}], ")"}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Tau]"], 
     SuperscriptBox["e", "+"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Beta]"], 
     RowBox[{
      SuperscriptBox["e", "+"], "(", 
      RowBox[{"\[Beta]", "\[NotEqual]", "\[Tau]"}], ")"}]}]}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"(", 
   RowBox[{"all", " ", "the", " ", "amplitudes", " ", "same"}], ")"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.8177220677171288`*^9, 3.817722084132237*^9}, 
   3.817722927446279*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"6ebbc5e9-dcd6-4595-b2e4-25b844cf9bcb"],

Cell[BoxData[
 RowBox[{"v\[Alpha]epv\[Beta]epEFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C76", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C75", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "ME", " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C75", " ", "C77", " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C61", " ", "C62", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C61", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C62", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C77", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]]}]}]], "Input",
 CellChangeTimes->{{3.817076431405857*^9, 3.817076495182765*^9}, {
   3.817076537972436*^9, 3.8170765611342077`*^9}, 3.817079970278882*^9, {
   3.817080122282832*^9, 3.817080123134102*^9}, 3.8173767371431637`*^9, {
   3.8173768221444063`*^9, 3.817376829061857*^9}, 3.817722047060467*^9, {
   3.817722290324272*^9, 3.817722329187546*^9}, {3.817727322148643*^9, 
   3.817727331009486*^9}, {3.817764555730583*^9, 3.817764568270958*^9}, {
   3.8177670680870333`*^9, 3.8177670832648287`*^9}, 3.817770397666531*^9, {
   3.820542933617441*^9, 
   3.8205429393748913`*^9}},ExpressionUUID->"da5c673b-25dd-4592-833b-\
4bb136d83d4a"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[ScriptCapitalO]", 
    RowBox[{"(", 
     RowBox[{"3", ",", "4", ",", "5"}], ")"}], "6"], TraditionalForm]],
  ExpressionUUID->"a03cef22-40c8-47b9-9924-32570b54af91"],
 ": EFT only"
}], "Chapter",
 CellChangeTimes->{{3.817075786895975*^9, 3.817075844057686*^9}, {
   3.817079990140627*^9, 3.817079990140669*^9}, 3.8173773598905287`*^9, {
   3.8173785707127647`*^9, 3.8173785721991987`*^9}, 3.817723021701426*^9, {
   3.817723442583232*^9, 
   3.8177234453225*^9}},ExpressionUUID->"b0754767-7156-43c2-a66b-\
7e70f8c0a52d"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Alpha]"], 
     SubscriptBox["\[Nu]", "\[Alpha]"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Beta]"], 
     SubscriptBox["\[Nu]", "\[Beta]"]}]}], TraditionalForm]],ExpressionUUID->
  "144ad762-15ab-4a53-925c-ce4d51d75dcf"],
 " (\[Alpha]\[NotEqual]\[Beta])"
}], "Section",
 CellChangeTimes->{{3.817075866806313*^9, 3.817075883201934*^9}, {
   3.817378690381114*^9, 3.817378722336734*^9}, {3.8173791850700893`*^9, 
   3.8173791909004793`*^9}, {3.817379462808318*^9, 3.81737947676295*^9}, 
   3.8187389937771597`*^9},ExpressionUUID->"7d24f6d0-9fed-4045-95df-\
91a38984ca3e"],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "e"], 
    SubscriptBox["\[Nu]", "e"]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Beta]"], 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Beta]"], "(", 
     RowBox[{
      RowBox[{"\[Beta]", "=", "\[Mu]"}], ",", "\[Tau]"}], ")"}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "\[Mu]"], 
    SubscriptBox["\[Nu]", "\[Mu]"]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Beta]"], 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Beta]"], "(", 
     RowBox[{
      RowBox[{"\[Beta]", "=", "e"}], ",", "\[Tau]"}], ")"}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Tau]"], 
     SubscriptBox["\[Nu]", "\[Tau]"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Beta]"], 
     RowBox[{
      SubscriptBox["\[Nu]", "\[Beta]"], "(", 
      RowBox[{
       RowBox[{"\[Beta]", "=", "e"}], ",", "\[Mu]"}], ")"}]}]}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"(", 
   RowBox[{"all", " ", "the", " ", "amplitudes", " ", "same"}], ")"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.8177230904605417`*^9, 3.8177231338517647`*^9}, {
  3.8181253162789497`*^9, 3.8181253166837053`*^9}, {3.818739008904014*^9, 
  3.818739012777814*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"9ddab2c7-3a24-4162-bb1b-246995b7d7ea"],

Cell[BoxData[
 RowBox[{"v\[Alpha]v\[Alpha]v\[Beta]v\[Beta]EFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"p1", ".", "p4"}], " ", 
     RowBox[{"p2", ".", "p3"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"32", " ", 
     SuperscriptBox["C64", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"160", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{"C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{"C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "64"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8170758900713787`*^9, 3.817075928023631*^9}, {
   3.817075986666071*^9, 3.817076082059607*^9}, {3.817076533086903*^9, 
   3.817076555476013*^9}, {3.817079954981176*^9, 3.8170799554314117`*^9}, {
   3.817079995943115*^9, 3.8170799969418173`*^9}, 3.8170801247383547`*^9, {
   3.817376849149358*^9, 3.817376881731099*^9}, {3.8173786217600183`*^9, 
   3.817378651071926*^9}, {3.817378732529427*^9, 3.817378740396804*^9}, {
   3.81737906451982*^9, 3.81737915054016*^9}, {3.81737919936931*^9, 
   3.817379208573929*^9}, {3.817379395705954*^9, 3.817379401826911*^9}, {
   3.817379433941765*^9, 3.817379436241837*^9}, {3.817723046297247*^9, 
   3.8177230598297377`*^9}, {3.817727342166095*^9, 3.8177273464014807`*^9}, {
   3.817764580041658*^9, 3.817764604491786*^9}, {3.817767047392317*^9, 
   3.817767055693782*^9}, {3.817770413162438*^9, 3.81777041870119*^9}, {
   3.820542946587036*^9, 
   3.820542952197648*^9}},ExpressionUUID->"919b3d58-ff50-4bd3-b3a7-\
6e7e108a8c5e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Alpha]"], 
     SubscriptBox["\[Nu]", 
      RowBox[{"\[Alpha]", "'"}]]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Beta]"], 
     SubscriptBox["\[Nu]", "\[Rho]"]}]}], TraditionalForm]],ExpressionUUID->
  "1f248834-dd42-4182-a3bb-a6dc57adb174"],
 "(\[Beta]\[NotEqual]\[Rho], but either can be \[Alpha], and \[Alpha]\
\[CloseCurlyQuote] can be \[Alpha])"
}], "Section",
 CellChangeTimes->{{3.817075866806313*^9, 3.817075883201934*^9}, {
  3.817378690381114*^9, 3.817378722336734*^9}, {3.817379228703066*^9, 
  3.817379234599677*^9}, {3.8173794497015963`*^9, 3.817379495648817*^9}, {
  3.8177129892718267`*^9, 
  3.817712999699189*^9}},ExpressionUUID->"63e61a4e-96a6-4e43-a8cf-\
67ac7d350a1e"],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "e"], 
    SubscriptBox["\[Nu]", 
     RowBox[{"\[Alpha]", "'"}]]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Beta]"], 
    RowBox[{
     SubscriptBox["\[Nu]", 
      RowBox[{"\[Rho]", " "}]], "(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "'"}], "=", "e"}], ",", "\[Mu]", ",", "\[Tau]", 
      ",", 
      RowBox[{"\[Beta]", "\[NotEqual]", "\[Rho]"}]}], ")"}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "\[Mu]"], 
    SubscriptBox["\[Nu]", 
     RowBox[{"\[Alpha]", "'"}]]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Beta]"], 
    SubscriptBox["\[Nu]", "\[Rho]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "'"}], "=", "\[Mu]"}], ",", "\[Mu]", ",", "\[Tau]",
       ",", 
      RowBox[{"\[Beta]", "\[NotEqual]", "\[Rho]"}]}], ")"}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Tau]"], 
     SubscriptBox["\[Nu]", 
      RowBox[{"\[Alpha]", "'"}]]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Beta]"], 
     RowBox[{
      SubscriptBox["\[Nu]", 
       RowBox[{"\[Rho]", " "}]], "(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "'"}], "=", "\[Tau]"}], ",", "\[Mu]", ",", 
       "\[Tau]", ",", 
       RowBox[{"\[Beta]", "\[NotEqual]", "\[Rho]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"(", 
   RowBox[{"all", " ", "the", " ", "amplitudes", " ", "same"}], ")"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.8177231582748623`*^9, 3.8177232067103357`*^9}, 
   3.8177233008113832`*^9},
 EmphasizeSyntaxErrors->True,
 CellLabel->"In[81]:=",ExpressionUUID->"c4ecdff0-750c-46ec-9957-1641204e3fc3"],

Cell[BoxData[
 RowBox[{"v\[Alpha]v\[Alpha]v\[Beta]v\[Rho]EFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C64", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]]}]}]], "Input",
 CellChangeTimes->{{3.8170758900713787`*^9, 3.817075928023631*^9}, {
   3.817075986666071*^9, 3.817076082059607*^9}, {3.817076533086903*^9, 
   3.817076555476013*^9}, {3.817079954981176*^9, 3.8170799554314117`*^9}, {
   3.817079995943115*^9, 3.8170799969418173`*^9}, 3.8170801247383547`*^9, {
   3.817376849149358*^9, 3.817376881731099*^9}, {3.8173786217600183`*^9, 
   3.817378651071926*^9}, {3.817378732529427*^9, 3.817378740396804*^9}, {
   3.81737906451982*^9, 3.81737915054016*^9}, {3.81737919936931*^9, 
   3.817379208573929*^9}, {3.8173792566090593`*^9, 3.817379259055066*^9}, {
   3.8173794045262833`*^9, 3.8173794057580833`*^9}, {3.817379442147739*^9, 
   3.81737944548416*^9}, {3.817723139778078*^9, 3.8177231427350483`*^9}, {
   3.817723217072576*^9, 3.817723221870099*^9}, {3.817727352729376*^9, 
   3.8177273569274063`*^9}, {3.81776460803846*^9, 3.817764621618395*^9}, {
   3.817767031667652*^9, 3.8177670420191383`*^9}, 3.81777043886093*^9, {
   3.820542965195924*^9, 
   3.8205429694424887`*^9}},ExpressionUUID->"c7037171-3ee1-443e-8dfc-\
d817b0172093"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Alpha]"], 
     SubscriptBox["\[Nu]", "\[Beta]"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Rho]"], 
     SubscriptBox["\[Nu]", "\[Rho]"]}]}], TraditionalForm]],ExpressionUUID->
  "ca59a0ea-c3a8-4915-a1ba-b01c4b601945"],
 "(\[Alpha]\[NotEqual]\[Beta], but either can be \[Rho])"
}], "Section",
 CellChangeTimes->{{3.817075866806313*^9, 3.817075883201934*^9}, {
  3.817378690381114*^9, 3.817378722336734*^9}, {3.8173791850700893`*^9, 
  3.8173791909004793`*^9}, {3.8173792677169533`*^9, 3.817379274055228*^9}, {
  3.817379503717085*^9, 
  3.81737951194556*^9}},ExpressionUUID->"d8c63341-3f30-47db-abb6-\
7846f67ffc0b"],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "e"], 
    SubscriptBox["\[Nu]", "\[Beta]"]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Rho]"], 
    RowBox[{
     SubscriptBox["\[Nu]", 
      RowBox[{"\[Rho]", " "}]], "(", 
     RowBox[{"\[Beta]", "\[NotEqual]", "e"}], ")"}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "\[Mu]"], 
    SubscriptBox["\[Nu]", "\[Beta]"]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Rho]"], 
    SubscriptBox["\[Nu]", "\[Rho]"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Beta]", "\[NotEqual]", "\[Mu]"}], ")"}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Tau]"], 
     SubscriptBox["\[Nu]", "\[Beta]"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Rho]"], 
     RowBox[{
      SubscriptBox["\[Nu]", 
       RowBox[{"\[Rho]", " "}]], "(", 
      RowBox[{"\[Beta]", "\[NotEqual]", "\[Tau]"}], ")"}]}]}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"(", 
   RowBox[{"all", " ", "the", " ", "amplitudes", " ", "same"}], ")"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.817723247186549*^9, 3.817723302605751*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"851a1414-ebdd-42a4-879f-bd3161e3fb4e"],

Cell[BoxData[
 RowBox[{"v\[Alpha]v\[Beta]v\[Rho]v\[Rho]EFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"p1", ".", "p4"}], " ", 
     RowBox[{"p2", ".", "p3"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"32", " ", 
     SuperscriptBox["C64", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"160", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{"C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{"C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "64"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8170758900713787`*^9, 3.817075928023631*^9}, {
   3.817075986666071*^9, 3.817076082059607*^9}, {3.817076533086903*^9, 
   3.817076555476013*^9}, {3.817079954981176*^9, 3.8170799554314117`*^9}, {
   3.817079995943115*^9, 3.8170799969418173`*^9}, 3.8170801247383547`*^9, {
   3.817376849149358*^9, 3.817376881731099*^9}, {3.8173786217600183`*^9, 
   3.817378651071926*^9}, {3.817378732529427*^9, 3.817378740396804*^9}, {
   3.81737906451982*^9, 3.81737915054016*^9}, {3.81737919936931*^9, 
   3.817379208573929*^9}, {3.817379408318699*^9, 3.817379412353417*^9}, {
   3.81737956065867*^9, 3.817379565328065*^9}, {3.8177232288024797`*^9, 
   3.817723237740322*^9}, {3.817727364649448*^9, 3.817727369450932*^9}, {
   3.8177646265055227`*^9, 3.817764638484294*^9}, {3.817767012683277*^9, 
   3.817767025835754*^9}, 3.817770456052801*^9, {3.820542977770482*^9, 
   3.820542981006422*^9}},ExpressionUUID->"c2a18327-10ae-4b18-9edc-\
50695a1cb4fa"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Alpha]"], 
     OverscriptBox[
      SubscriptBox["\[Nu]", "\[Beta]"], "_"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Rho]"], 
     OverscriptBox[
      SubscriptBox["\[Nu]", "\[Sigma]"], "_"]}]}], TraditionalForm]],
  ExpressionUUID->"90ff3aa8-67e9-465b-8708-cf2dba9333f9"],
 "(\[Alpha]\[NotEqual]\[Beta],\[Rho]\[NotEqual]\[Sigma],\[Alpha]\[NotEqual]\
\[Rho],\[Beta]\[NotEqual]\[Sigma])"
}], "Section",
 CellChangeTimes->{{3.817075866806313*^9, 3.817075883201934*^9}, {
  3.817378690381114*^9, 3.817378694956849*^9}, {3.820543785107181*^9, 
  3.820543823611999*^9}},ExpressionUUID->"f3352c81-a3e6-49b4-a1ce-\
a4cab90ad137"],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "e"], 
    OverscriptBox[
     SubscriptBox["\[Nu]", "\[Beta]"], "_"]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Rho]"], 
    OverscriptBox[
     SubscriptBox["\[Nu]", "\[Sigma]"], "_"]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "\[Mu]"], 
    OverscriptBox[
     SubscriptBox["\[Nu]", "\[Beta]"], "_"]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Rho]"], 
    OverscriptBox[
     SubscriptBox["\[Nu]", "\[Sigma]"], "_"]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "\[Tau]"], 
    OverscriptBox[
     SubscriptBox["\[Nu]", "\[Beta]"], "_"]}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Rho]"], 
    OverscriptBox[
     SubscriptBox["\[Nu]", "\[Sigma]"], "_"]}]}], TraditionalForm]}], "Input",\

 CellChangeTimes->{{3.817723331720769*^9, 3.817723366339815*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"5e1defb2-7a75-4b07-812f-fa2b2d55c260"],

Cell[BoxData[
 RowBox[{"v\[Alpha]v\[Beta]Barv\[Rho]v\[Sigma]BarEFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C64", "2"], " ", 
     RowBox[{"p1", ".", "p4"}], " ", 
     RowBox[{"p2", ".", "p3"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]]}]}]], "Input",
 CellChangeTimes->{{3.8170758900713787`*^9, 3.817075928023631*^9}, {
   3.817075986666071*^9, 3.817076082059607*^9}, {3.817076533086903*^9, 
   3.817076555476013*^9}, {3.817079954981176*^9, 3.8170799554314117`*^9}, {
   3.817079995943115*^9, 3.8170799969418173`*^9}, 3.8170801247383547`*^9, {
   3.817376849149358*^9, 3.817376881731099*^9}, {3.8173786217600183`*^9, 
   3.817378651071926*^9}, 3.817378734261397*^9, {3.817379343180829*^9, 
   3.817379389639744*^9}, {3.81737958442863*^9, 3.817379590424965*^9}, {
   3.8177233158649*^9, 3.817723323252028*^9}, {3.8177273746935263`*^9, 
   3.817727378581428*^9}, {3.8177646422188883`*^9, 3.817764649820174*^9}, {
   3.817765096264201*^9, 3.817765105199741*^9}, {3.817767003260408*^9, 
   3.8177670074744377`*^9}, 3.817770461047657*^9, {3.820542988314294*^9, 
   3.820542991904331*^9}},ExpressionUUID->"d2d24cfb-4941-44b0-a66f-\
01d395fb660c"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[ScriptCapitalO]", 
    RowBox[{"(", 
     RowBox[{"1", ",", "2"}], ")"}], "7"], TraditionalForm]],ExpressionUUID->
  "df512074-756a-4e6f-9ca9-80814af67fb8"],
 ": EFT only"
}], "Chapter",
 CellChangeTimes->{{3.817075786895975*^9, 3.817075844057686*^9}, {
   3.817079990140627*^9, 3.817079990140669*^9}, {3.817377001596278*^9, 
   3.817377003684257*^9}, 3.817377360764483*^9, 3.817723028076454*^9, {
   3.817723448157877*^9, 
   3.817723449550817*^9}},ExpressionUUID->"a30e2216-53f8-409e-969c-\
e6c9cd0e93be"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "\[Alpha]"], 
    OverscriptBox[
     SubscriptBox["\[Nu]", "\[Beta]"], "_"]}], "\[Rule]", 
   "\[Gamma]\[Gamma]"}], 
  TraditionalForm]],ExpressionUUID->"cef3bf00-5873-4aba-b84a-3267565b249b"]], \
"Section",
 CellChangeTimes->{{3.817075866806313*^9, 3.817075883201934*^9}, {
  3.817377042179714*^9, 
  3.817377042933176*^9}},ExpressionUUID->"1d1ca037-9733-4f6e-9341-\
c1d583e3326e"],

Cell[BoxData[
 RowBox[{"v\[Alpha]v\[Beta]Bar\[Gamma]\[Gamma]EFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C71", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"p3", ".", "p4"}], ")"}], "2"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C72", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"p3", ".", "p4"}], ")"}], "2"]}], 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]", "6"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8170758900713787`*^9, 3.817075928023631*^9}, {
   3.817075986666071*^9, 3.817076082059607*^9}, {3.817076533086903*^9, 
   3.817076555476013*^9}, {3.817079954981176*^9, 3.8170799554314117`*^9}, {
   3.817079995943115*^9, 3.8170799969418173`*^9}, 3.8170801247383547`*^9, {
   3.817376849149358*^9, 3.817376881731099*^9}, {3.817377029494747*^9, 
   3.817377029674522*^9}, {3.817377060566663*^9, 3.817377228442116*^9}, 
   3.817377312630116*^9, {3.81772352431975*^9, 3.817723529063489*^9}, {
   3.817727393469276*^9, 3.81772739799687*^9}, {3.817764654866043*^9, 
   3.817764661412122*^9}, {3.8177650820566683`*^9, 3.817765090078663*^9}, 
   3.817770507668154*^9, {3.820543004115218*^9, 
   3.8205430061156*^9}},ExpressionUUID->"e86b2046-ce17-402d-bb21-\
896383165602"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "\[Alpha]"], "\[Gamma]"}], "\[Rule]", 
   RowBox[{
    SubscriptBox["\[Nu]", "\[Beta]"], "\[Gamma]"}]}], 
  TraditionalForm]],ExpressionUUID->"33f39a2b-3fe9-4164-b314-f4668e1a4b75"]], \
"Section",
 CellChangeTimes->{{3.817075866806313*^9, 3.817075883201934*^9}, {
  3.8170760912381353`*^9, 3.8170761024885178`*^9}, {3.817377048212289*^9, 
  3.81737705279047*^9}},ExpressionUUID->"de5c9f03-6909-4c32-a82a-\
621f6d5bcde0"],

Cell[BoxData[
 RowBox[{"v\[Alpha]\[Gamma]v\[Beta]\[Gamma]EFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C71", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"p2", ".", "p4"}], ")"}], "2"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C72", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"p2", ".", "p4"}], ")"}], "2"]}], 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]", "6"]}]]}]}]], "Input",
 CellChangeTimes->{{3.817076431405857*^9, 3.81707645934717*^9}, {
   3.81707653668605*^9, 3.817076558344799*^9}, 3.817079969048263*^9, 
   3.81707999953332*^9, 3.8170801259321203`*^9, {3.8173768445329647`*^9, 
   3.817376885130405*^9}, {3.8173770347719517`*^9, 3.817377101865341*^9}, {
   3.81737722370617*^9, 3.817377230167013*^9}, {3.817377268825158*^9, 
   3.817377315426793*^9}, {3.8177235424038677`*^9, 3.817723547982428*^9}, {
   3.817727402158041*^9, 3.8177274060576067`*^9}, {3.8177646668862534`*^9, 
   3.8177646682117434`*^9}, {3.817765067947166*^9, 3.8177650770155067`*^9}, 
   3.8177705120105133`*^9, {3.820543010799239*^9, 
   3.8205430153446007`*^9}},ExpressionUUID->"7d886059-111a-4336-8dbc-\
e577f2ca59bb"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "i"], 
     SubscriptBox["\[Nu]", "i"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "i"], 
     SubscriptBox["\[Nu]", "i"]}]}], TraditionalForm]],ExpressionUUID->
  "cf50259e-19b1-494c-9d1e-bbd285703872"],
 ": SM + EFT"
}], "Chapter",
 CellChangeTimes->{{3.815691675009128*^9, 3.815691697822806*^9}, {
   3.815696636396605*^9, 3.8156966436588182`*^9}, {3.815697280015091*^9, 
   3.8156972800151463`*^9}, {3.815697893093635*^9, 3.8156979078685904`*^9}, {
   3.815697989950631*^9, 3.81569799570184*^9}, {3.816514613198448*^9, 
   3.816514625647833*^9}, {3.816516193439706*^9, 3.816516256510607*^9}, {
   3.817076997154461*^9, 3.817077050949213*^9}, 3.817077139264649*^9, {
   3.817713078594678*^9, 
   3.817713083296026*^9}},ExpressionUUID->"56efbbf8-eb72-4ee7-a575-\
41a97571e7c9"],

Cell[BoxData[
 RowBox[{"viviviviSMEFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"p1", ".", "p4"}], " ", 
     RowBox[{"p2", ".", "p3"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   RowBox[{"64", " ", 
    SuperscriptBox["GF", "2"], " ", 
    RowBox[{"p1", ".", "p2"}], " ", 
    RowBox[{"p3", ".", "p4"}]}], "+", 
   FractionBox[
    RowBox[{"32", " ", 
     SuperscriptBox["C64", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"64", " ", 
     SqrtBox["2"], " ", "C64", " ", "GF", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"160", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{"C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{"C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[CapitalLambda]", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "64"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[CapitalLambda]", "4"]}]]}]}]], "Input",
 CellChangeTimes->{{3.817077297800126*^9, 3.8170773068552647`*^9}, {
   3.8173663349359493`*^9, 3.8173663440410967`*^9}, {3.8173754204663973`*^9, 
   3.817375453879939*^9}, 3.817375769649662*^9, 3.817376134481689*^9, 
   3.8173766357780247`*^9, {3.817381982083387*^9, 3.817381988047072*^9}, {
   3.817713156523006*^9, 3.817713160591103*^9}, 3.8177133845116167`*^9, 
   3.817713416420751*^9, {3.817713471235903*^9, 3.817713479550803*^9}, {
   3.8177135422544813`*^9, 3.817713545127495*^9}, {3.81772127845393*^9, 
   3.817721280668192*^9}, {3.8177647058295727`*^9, 3.817764706031225*^9}, {
   3.817765054491809*^9, 3.81776505941564*^9}, 3.817770520864147*^9, {
   3.820543020911528*^9, 
   3.820543024616064*^9}},ExpressionUUID->"184472a8-ece3-4511-9ce7-\
04637be3f512"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "i"], 
     SubscriptBox["\[Nu]", "j"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "i"], 
     SubscriptBox["\[Nu]", "j"]}]}], TraditionalForm]],ExpressionUUID->
  "44d95ec7-e509-4b13-b2ed-734dd77a32ab"],
 ": SM + EFT"
}], "Chapter",
 CellChangeTimes->{{3.815691675009128*^9, 3.815691697822806*^9}, {
   3.815696636396605*^9, 3.8156966436588182`*^9}, {3.815697280015091*^9, 
   3.8156972800151463`*^9}, {3.815697893093635*^9, 3.8156979078685904`*^9}, {
   3.815697989950631*^9, 3.81569799570184*^9}, {3.816514613198448*^9, 
   3.816514625647833*^9}, {3.816514841362587*^9, 3.816514845051078*^9}, 
   3.8177135187531*^9},ExpressionUUID->"3c517082-d7ae-4b15-8d04-45d70ae0e349"],

Cell[BoxData[
 RowBox[{"vivjvivjSMEFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   RowBox[{"32", " ", 
    SuperscriptBox["GF", "2"], " ", 
    RowBox[{"p1", ".", "p2"}], " ", 
    RowBox[{"p3", ".", "p4"}]}], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C64", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"32", " ", 
     SqrtBox["2"], " ", "C64", " ", "GF", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]]}]}]], "Input",
 CellChangeTimes->{{3.817077317443337*^9, 3.8170773220999126`*^9}, 
   3.817375457584869*^9, 3.817375718308878*^9, 3.817376138381604*^9, 
   3.8173766419961243`*^9, {3.8177136746470737`*^9, 3.81771367528463*^9}, {
   3.81772123946918*^9, 3.817721270345522*^9}, {3.8177274163924093`*^9, 
   3.817727419867371*^9}, {3.817764717347229*^9, 3.8177647222904177`*^9}, {
   3.817765039164895*^9, 3.8177650478388767`*^9}, 3.817770527415441*^9, {
   3.820543028137259*^9, 
   3.820543032374092*^9}},ExpressionUUID->"3a1158ec-8f6d-4768-9ee2-\
fbb1c6349bfc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "i"], 
     OverscriptBox[
      SubscriptBox["\[Nu]", "i"], "_"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "i"], 
     OverscriptBox[
      SubscriptBox["\[Nu]", "i"], "_"]}]}], TraditionalForm]],ExpressionUUID->
  "f6ac72b6-baf3-4a32-87ca-5345a08c556c"],
 ": SM + EFT"
}], "Chapter",
 CellChangeTimes->{{3.815691675009128*^9, 3.815691697822806*^9}, {
   3.815696636396605*^9, 3.8156966436588182`*^9}, {3.815697280015091*^9, 
   3.8156972800151463`*^9}, {3.815697893093635*^9, 3.8156979078685904`*^9}, {
   3.815697989950631*^9, 3.81569799570184*^9}, {3.816514613198448*^9, 
   3.816514625647833*^9}, {3.816514841362587*^9, 3.816514845051078*^9}, {
   3.816514902162323*^9, 3.8165149239667397`*^9}, {3.816515001735714*^9, 
   3.816515013688202*^9}, {3.8170772638594303`*^9, 3.817077265040154*^9}, 
   3.817713519538067*^9},ExpressionUUID->"154419ba-86c5-45bc-99c2-\
ae581e38dcf3"],

Cell[BoxData[
 RowBox[{"viviBarviviBarSMEFTAMP2", "=", 
  RowBox[{
   RowBox[{"128", " ", 
    SuperscriptBox["GF", "2"], " ", 
    RowBox[{"p1", ".", "p4"}], " ", 
    RowBox[{"p2", ".", "p3"}]}], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C64", "2"], " ", 
     RowBox[{"p1", ".", "p4"}], " ", 
     RowBox[{"p2", ".", "p3"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"64", " ", 
     SqrtBox["2"], " ", "C64", " ", "GF", " ", 
     RowBox[{"p1", ".", "p4"}], " ", 
     RowBox[{"p2", ".", "p3"}]}], 
    SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]]}]}]], "Input",
 CellChangeTimes->{{3.8170773460796843`*^9, 3.817077352307845*^9}, 
   3.8173754594111023`*^9, 3.8173757289043617`*^9, 3.817375823881358*^9, 
   3.8173761418816423`*^9, 3.8173766457658978`*^9, {3.817721291794386*^9, 
   3.817721327540186*^9}, {3.8177274255624933`*^9, 3.817727427750907*^9}, {
   3.817764728601954*^9, 3.817764734039077*^9}, {3.8177650238128633`*^9, 
   3.817765033086969*^9}, 3.817770531772644*^9, {3.8205430371326933`*^9, 
   3.820543042705968*^9}},ExpressionUUID->"134f24be-4f2e-47e7-936b-\
697866eefa65"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "i"], 
     OverscriptBox[
      SubscriptBox["\[Nu]", "j"], "_"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "i"], 
     OverscriptBox[
      SubscriptBox["\[Nu]", "j"], "_"]}]}], TraditionalForm]],ExpressionUUID->
  "38d87657-2c3e-47fc-857e-3f1562da6e34"],
 ": SM + EFT"
}], "Chapter",
 CellChangeTimes->{{3.815691675009128*^9, 3.815691697822806*^9}, {
   3.815696636396605*^9, 3.8156966436588182`*^9}, {3.815697280015091*^9, 
   3.8156972800151463`*^9}, {3.815697893093635*^9, 3.8156979078685904`*^9}, {
   3.815697989950631*^9, 3.81569799570184*^9}, {3.816514613198448*^9, 
   3.816514625647833*^9}, {3.816514841362587*^9, 3.816514845051078*^9}, {
   3.816514902162323*^9, 3.8165149239667397`*^9}, {3.816515001735714*^9, 
   3.8165150254934883`*^9}, 3.8170772673106737`*^9, 
   3.817713520246674*^9},ExpressionUUID->"0f3bc2b5-374e-4a19-a877-\
6330ed08ad3b"],

Cell[BoxData[
 RowBox[{"vivjBar2vivjBarSMEFTAMP2", "=", 
  RowBox[{
   RowBox[{"32", " ", 
    SuperscriptBox["GF", "2"], " ", 
    RowBox[{"p1", ".", "p4"}], " ", 
    RowBox[{"p2", ".", "p3"}]}], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C64", "2"], " ", 
     RowBox[{"p1", ".", "p4"}], " ", 
     RowBox[{"p2", ".", "p3"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"32", " ", 
     SqrtBox["2"], " ", "C64", " ", "GF", " ", 
     RowBox[{"p1", ".", "p4"}], " ", 
     RowBox[{"p2", ".", "p3"}]}], 
    SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]]}]}]], "Input",
 CellChangeTimes->{{3.817077359544524*^9, 3.81707736395295*^9}, 
   3.817375461660317*^9, 3.817375731716044*^9, 3.817375825889687*^9, 
   3.817376145530211*^9, 3.817376648608432*^9, {3.817721340879167*^9, 
   3.817721358702133*^9}, {3.817727432752112*^9, 3.817727435238511*^9}, {
   3.817764738048489*^9, 3.817764740651473*^9}, {3.81776500896665*^9, 
   3.8177650186165857`*^9}, 3.8177729519070387`*^9, {3.820543047335309*^9, 
   3.820543051912208*^9}},ExpressionUUID->"2d7048ae-024f-4335-b3f7-\
956205888af6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "i"], 
     OverscriptBox[
      SubscriptBox["\[Nu]", "i"], "_"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "j"], 
     OverscriptBox[
      SubscriptBox["\[Nu]", "j"], "_"]}]}], TraditionalForm]],ExpressionUUID->
  "78d24f51-51e9-44b7-bcfa-3dab2dd62366"],
 ": SM + EFT"
}], "Chapter",
 CellChangeTimes->{{3.815691675009128*^9, 3.815691697822806*^9}, {
   3.815696636396605*^9, 3.8156966436588182`*^9}, {3.815697280015091*^9, 
   3.8156972800151463`*^9}, {3.815697893093635*^9, 3.8156979078685904`*^9}, {
   3.815697989950631*^9, 3.81569799570184*^9}, {3.816514613198448*^9, 
   3.816514625647833*^9}, {3.816514841362587*^9, 3.816514845051078*^9}, {
   3.816514902162323*^9, 3.8165149239667397`*^9}, {3.816515001735714*^9, 
   3.816515013688202*^9}, {3.816515070906501*^9, 3.81651507258484*^9}, 
   3.817077269550107*^9, 
   3.81771352103747*^9},ExpressionUUID->"733236cf-c48c-47f0-9aee-\
6f1f4d4e4a14"],

Cell[BoxData[
 RowBox[{"viviBar2vjvjBarSMEFTAMP2", "=", 
  RowBox[{
   RowBox[{"32", " ", 
    SuperscriptBox["GF", "2"], " ", 
    RowBox[{"p1", ".", "p4"}], " ", 
    RowBox[{"p2", ".", "p3"}]}], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C64", "2"], " ", 
     RowBox[{"p1", ".", "p4"}], " ", 
     RowBox[{"p2", ".", "p3"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"32", " ", 
     SqrtBox["2"], " ", "C64", " ", "GF", " ", 
     RowBox[{"p1", ".", "p4"}], " ", 
     RowBox[{"p2", ".", "p3"}]}], 
    SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C63", " ", "C65", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C63", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C65", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]]}]}]], "Input",
 CellChangeTimes->{{3.8170773733823957`*^9, 3.817077378794492*^9}, 
   3.817375465443404*^9, 3.8173757342598257`*^9, 3.817375827688175*^9, 
   3.8173761505042686`*^9, 3.817376652417647*^9, {3.8177213726710987`*^9, 
   3.817721386142325*^9}, {3.817727441109806*^9, 3.817727443188959*^9}, {
   3.8177647449358892`*^9, 3.817764752208041*^9}, {3.817764992235832*^9, 
   3.817765003489311*^9}, 3.817772957296441*^9, {3.82054305638373*^9, 
   3.8205430603452387`*^9}},ExpressionUUID->"a0d54d78-5c52-4ebf-9c77-\
7920299aefd5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "e"], 
     SuperscriptBox["e", "-"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "e"], 
     SuperscriptBox["e", "-"]}]}], TraditionalForm]],ExpressionUUID->
  "6a424c11-81e5-4dee-a580-8150d530cf5d"],
 ": SM + EFT"
}], "Chapter",
 CellChangeTimes->{{3.815691675009128*^9, 3.815691697822806*^9}, {
   3.815696636396605*^9, 3.8156966436588182`*^9}, {3.815697280015091*^9, 
   3.8156972800151463`*^9}, {3.815697893093635*^9, 3.8156979078685904`*^9}, {
   3.815697989950631*^9, 3.81569799570184*^9}, {3.816514613198448*^9, 
   3.816514625647833*^9}, {3.816514841362587*^9, 3.816514845051078*^9}, {
   3.816514902162323*^9, 3.8165149239667397`*^9}, {3.816515001735714*^9, 
   3.816515013688202*^9}, {3.816515070906501*^9, 3.81651507258484*^9}, {
   3.81651512394639*^9, 3.816515150408876*^9}, 
   3.817713522821454*^9},ExpressionUUID->"f01347ee-3049-4fee-a38f-\
11e21fc87edd"],

Cell[BoxData[
 RowBox[{"veem2veemSMEFTAMP2", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"256", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["GF", "3"], " ", 
      SuperscriptBox["ME", "4"], " ", 
      SuperscriptBox["SW", "2"], " ", 
      RowBox[{"p1", ".", "p3"}]}], 
     SuperscriptBox["EL", "2"]]}], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"1024", " ", 
     SuperscriptBox["GF", "4"], " ", 
     SuperscriptBox["ME", "4"], " ", 
     SuperscriptBox["SW", "4"], " ", 
     RowBox[{"p1", ".", "p4"}], " ", 
     RowBox[{"p2", ".", "p3"}]}], 
    SuperscriptBox["EL", "4"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C61", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["EL", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C62", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["EL", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "CW", " ", 
     SuperscriptBox["GF", "3"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     SuperscriptBox["SW", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "CW"]}], ")"}]}], 
    SuperscriptBox["EL", "3"]], "-", 
   FractionBox[
    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "CW", " ", 
     SuperscriptBox["GF", "3"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     SuperscriptBox["SW", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "CW"]}], ")"}]}], 
    SuperscriptBox["EL", "3"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C76", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C75", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   RowBox[{"128", " ", 
    SuperscriptBox["GF", "2"], " ", 
    RowBox[{"p1", ".", "p2"}], " ", 
    RowBox[{"p3", ".", "p4"}]}], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", "C61", " ", "GF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C75", " ", "C77", " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C61", " ", "C62", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", "C62", " ", "GF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C61", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C62", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C77", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", "CW", " ", 
     SuperscriptBox["GF", "2"], " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p3"}]}], "CW"]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], "EL"], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C62", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p3"}]}], "CW"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C61", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "CW"], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", "CW", " ", 
     SuperscriptBox["GF", "2"], " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], "EL"], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C62", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C61", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p3"}]}], "CW"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "CW"], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["EL", "2"]], "8", " ", 
    SuperscriptBox["CW", "2"], " ", 
    SuperscriptBox["GF", "2"], " ", 
    SuperscriptBox["SW", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
         " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"]}], "+", 
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
        SuperscriptBox["ME", "2"], " ", "SW", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "CW"], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["EL", "2"], " ", 
        SuperscriptBox["SW", "2"], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], 
       SuperscriptBox["CW", "2"]], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "EL"}], 
          RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
       " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]]}]}]], "Input",
 CellChangeTimes->{{3.817077398415553*^9, 3.817077414240089*^9}, 
   3.817375468065598*^9, 3.817375736741761*^9, 3.8173758295555573`*^9, {
   3.8173759786509247`*^9, 3.817375995452448*^9}, {3.8173760265435877`*^9, 
   3.817376050565263*^9}, {3.817376081932947*^9, 3.8173760927014647`*^9}, 
   3.81737665613312*^9, {3.8177213935466833`*^9, 3.8177213995482187`*^9}, {
   3.817721465658929*^9, 3.817721475262506*^9}, {3.817721529671146*^9, 
   3.817721552002356*^9}, {3.817727449790779*^9, 3.8177274521152363`*^9}, {
   3.817764757222888*^9, 3.817764758684828*^9}, {3.817764977212521*^9, 
   3.8177649868429623`*^9}, {3.817772963862289*^9, 3.817772971284802*^9}, {
   3.820543067415433*^9, 
   3.820543073108612*^9}},ExpressionUUID->"ce0b4de2-3493-49cf-ae1d-\
b920c0ca976c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "e"], 
     SuperscriptBox["e", "+"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "e"], 
     SuperscriptBox["e", "+"]}]}], TraditionalForm]],ExpressionUUID->
  "09c54988-b1c3-4172-b7b4-8f8f9443e898"],
 ": SM + EFT"
}], "Chapter",
 CellChangeTimes->{{3.815691675009128*^9, 3.815691697822806*^9}, {
   3.815696636396605*^9, 3.8156966436588182`*^9}, {3.815697280015091*^9, 
   3.8156972800151463`*^9}, {3.815697893093635*^9, 3.8156979078685904`*^9}, {
   3.815697989950631*^9, 3.81569799570184*^9}, {3.816514613198448*^9, 
   3.816514625647833*^9}, {3.816514841362587*^9, 3.816514845051078*^9}, {
   3.816514902162323*^9, 3.8165149239667397`*^9}, {3.816515001735714*^9, 
   3.816515013688202*^9}, {3.816515070906501*^9, 3.81651507258484*^9}, {
   3.81651512394639*^9, 3.816515150408876*^9}, {3.816515408047859*^9, 
   3.816515411057839*^9}, 
   3.817713524440377*^9},ExpressionUUID->"d5cece13-2afb-4387-b0ac-\
d754364aa5be"],

Cell[BoxData[
 RowBox[{"veep2veepSMEFTAMP2", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"256", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["GF", "3"], " ", 
      SuperscriptBox["ME", "4"], " ", 
      SuperscriptBox["SW", "2"], " ", 
      RowBox[{"p1", ".", "p3"}]}], 
     SuperscriptBox["EL", "2"]]}], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   RowBox[{"128", " ", 
    SuperscriptBox["GF", "2"], " ", 
    RowBox[{"p1", ".", "p4"}], " ", 
    RowBox[{"p2", ".", "p3"}]}], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", "C61", " ", "GF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", "C62", " ", "GF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", "CW", " ", 
     SuperscriptBox["GF", "2"], " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p3"}]}], "CW"]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], "EL"], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", "CW", " ", 
     SuperscriptBox["GF", "2"], " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], "EL"], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C76", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C75", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"1024", " ", 
     SuperscriptBox["GF", "4"], " ", 
     SuperscriptBox["ME", "4"], " ", 
     SuperscriptBox["SW", "4"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["EL", "4"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "ME", " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"32", " ", "C61", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["EL", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"32", " ", "C62", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["EL", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C75", " ", "C77", " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C61", " ", "C62", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C61", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C62", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C77", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "CW", " ", 
     SuperscriptBox["GF", "3"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     SuperscriptBox["SW", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "CW"]}], ")"}]}], 
    SuperscriptBox["EL", "3"]], "-", 
   FractionBox[
    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "CW", " ", 
     SuperscriptBox["GF", "3"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     SuperscriptBox["SW", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "CW"]}], ")"}]}], 
    SuperscriptBox["EL", "3"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C62", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p3"}]}], "CW"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C61", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C62", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C61", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p3"}]}], "CW"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["EL", "2"]], "8", " ", 
    SuperscriptBox["CW", "2"], " ", 
    SuperscriptBox["GF", "2"], " ", 
    SuperscriptBox["SW", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
         " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"]}], "+", 
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
        SuperscriptBox["ME", "2"], " ", "SW", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "CW"], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "EL"}], 
          RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
       " ", 
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p2", ".", "p3"}]}], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["EL", "2"], " ", 
        SuperscriptBox["SW", "2"], " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}], 
       SuperscriptBox["CW", "2"]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]]}]}]], "Input",
 CellChangeTimes->{{3.817077421365863*^9, 3.817077425694085*^9}, 
   3.81737547089613*^9, 3.817375739263047*^9, 3.8173758329102383`*^9, 
   3.817376105887089*^9, 3.81737665939633*^9, {3.817721608001642*^9, 
   3.8177216846984587`*^9}, {3.817727463015484*^9, 3.817727479594589*^9}, {
   3.817764779004377*^9, 3.817764795906427*^9}, {3.817764956572451*^9, 
   3.81776496808652*^9}, 3.817772984423636*^9, {3.820543078511793*^9, 
   3.820543083385063*^9}},ExpressionUUID->"2b0b0071-149c-495e-872b-\
f3519638bb19"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Mu]"], 
     SuperscriptBox["e", "-"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Mu]"], 
     SuperscriptBox["e", "-"]}]}], TraditionalForm]],ExpressionUUID->
  "82ea7f74-abcd-4575-9f07-3d9c929c159e"],
 ": SM + EFT"
}], "Chapter",
 CellChangeTimes->{{3.815691675009128*^9, 3.815691697822806*^9}, {
   3.815696636396605*^9, 3.8156966436588182`*^9}, {3.815697280015091*^9, 
   3.8156972800151463`*^9}, {3.815697893093635*^9, 3.8156979078685904`*^9}, {
   3.815697989950631*^9, 3.81569799570184*^9}, {3.816514613198448*^9, 
   3.816514625647833*^9}, {3.816514841362587*^9, 3.816514845051078*^9}, {
   3.816514902162323*^9, 3.8165149239667397`*^9}, {3.816515001735714*^9, 
   3.816515013688202*^9}, {3.816515070906501*^9, 3.81651507258484*^9}, {
   3.81651512394639*^9, 3.816515150408876*^9}, {3.816515639256832*^9, 
   3.816515642399259*^9}, 
   3.817713525282929*^9},ExpressionUUID->"88cb19b0-a345-42f3-bf9a-\
d128209cbc9f"],

Cell[BoxData[
 RowBox[{"v\[Mu]em2v\[Mu]emSMEFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C76", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C75", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C75", " ", "C77", " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C61", " ", "C62", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C61", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C62", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C77", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C62", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p3"}]}], "CW"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C61", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "CW"], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C62", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C61", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p3"}]}], "CW"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p4"}], " ", 
         RowBox[{"p2", ".", "p3"}]}], "CW"], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["EL", "2"]], "8", " ", 
    SuperscriptBox["CW", "2"], " ", 
    SuperscriptBox["GF", "2"], " ", 
    SuperscriptBox["SW", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
         " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"]}], "+", 
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
        SuperscriptBox["ME", "2"], " ", "SW", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "CW"], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["EL", "2"], " ", 
        SuperscriptBox["SW", "2"], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], 
       SuperscriptBox["CW", "2"]], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "EL"}], 
          RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
       " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]]}]}]], "Input",
 CellChangeTimes->{{3.817077438846757*^9, 3.817077448843299*^9}, 
   3.817375474440398*^9, 3.8173757411403923`*^9, 3.817375835851964*^9, 
   3.8173761111175613`*^9, 3.817376662320333*^9, {3.817721707369169*^9, 
   3.8177217171122923`*^9}, {3.817727489861093*^9, 3.817727496063064*^9}, {
   3.817764800627846*^9, 3.817764809504649*^9}, {3.8177649297127*^9, 
   3.817764943125928*^9}, 3.817772990039034*^9, {3.8205430867411823`*^9, 
   3.8205430913084*^9}},ExpressionUUID->"77767be4-f516-4591-8e33-\
47c6b93c0d18"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Mu]"], 
     SuperscriptBox["e", "+"]}], "\[Rule]", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Mu]"], 
     SuperscriptBox["e", "+"]}]}], TraditionalForm]],ExpressionUUID->
  "3f8fc69e-2bd4-4f53-afb4-fa64d41de35c"],
 ": SM + EFT"
}], "Chapter",
 CellChangeTimes->{{3.815691675009128*^9, 3.815691697822806*^9}, {
   3.815696636396605*^9, 3.8156966436588182`*^9}, {3.815697280015091*^9, 
   3.8156972800151463`*^9}, {3.815697893093635*^9, 3.8156979078685904`*^9}, {
   3.815697989950631*^9, 3.81569799570184*^9}, {3.816514613198448*^9, 
   3.816514625647833*^9}, {3.816514841362587*^9, 3.816514845051078*^9}, {
   3.816514902162323*^9, 3.8165149239667397`*^9}, {3.816515001735714*^9, 
   3.816515013688202*^9}, {3.816515070906501*^9, 3.81651507258484*^9}, {
   3.81651512394639*^9, 3.816515150408876*^9}, {3.816515639256832*^9, 
   3.816515642399259*^9}, {3.81651569035456*^9, 3.8165156928895493`*^9}, 
   3.817713526145104*^9},ExpressionUUID->"db36b5bf-bd28-460e-8e10-\
aed6ebdd5c46"],

Cell[BoxData[
 RowBox[{"v\[Mu]ep2v\[Mu]epSMEFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C76", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C75", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p3", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "ME", " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C75", " ", "C77", " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C61", " ", "C62", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C61", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C62", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C77", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C62", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p3"}]}], "CW"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C61", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C62", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C61", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p3"}]}], "CW"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}], " ", 
         RowBox[{"p3", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["EL", "2"]], "8", " ", 
    SuperscriptBox["CW", "2"], " ", 
    SuperscriptBox["GF", "2"], " ", 
    SuperscriptBox["SW", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
         " ", 
         RowBox[{"p1", ".", "p3"}]}], "CW"]}], "+", 
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
        SuperscriptBox["ME", "2"], " ", "SW", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p3"}]}], "CW"], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "EL"}], 
          RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
       " ", 
       RowBox[{"p1", ".", "p4"}], " ", 
       RowBox[{"p2", ".", "p3"}]}], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["EL", "2"], " ", 
        SuperscriptBox["SW", "2"], " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}], 
       SuperscriptBox["CW", "2"]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]]}]}]], "Input",
 CellChangeTimes->{{3.817077454929044*^9, 3.8170774585534887`*^9}, 
   3.817375476860622*^9, 3.817375743027014*^9, 3.8173758383858223`*^9, 
   3.8173761153799343`*^9, 3.81737666490841*^9, {3.817721723765758*^9, 
   3.817721730939954*^9}, {3.817727505124769*^9, 3.8177275080144377`*^9}, {
   3.8177648158763847`*^9, 3.8177648245027533`*^9}, {3.817764905722704*^9, 
   3.8177649157730627`*^9}, 3.8177729980538607`*^9, {3.820543095938161*^9, 
   3.820543099986092*^9}},ExpressionUUID->"875fee39-1e25-4de3-912d-\
3f7dc2c85dd6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "e"], 
     OverscriptBox[
      SubscriptBox["\[Nu]", "e"], "_"]}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["e", "-"], 
     SuperscriptBox["e", "+"]}]}], TraditionalForm]],ExpressionUUID->
  "daa734d8-095e-4a42-a0ba-284bf5ebe9af"],
 ": SM + EFT"
}], "Chapter",
 CellChangeTimes->{{3.815691675009128*^9, 3.815691697822806*^9}, {
   3.815696636396605*^9, 3.8156966436588182`*^9}, {3.815697280015091*^9, 
   3.8156972800151463`*^9}, {3.815697893093635*^9, 3.8156979078685904`*^9}, {
   3.815697989950631*^9, 3.81569799570184*^9}, {3.816514613198448*^9, 
   3.816514625647833*^9}, {3.816514841362587*^9, 3.816514845051078*^9}, {
   3.816514902162323*^9, 3.8165149239667397`*^9}, {3.816515001735714*^9, 
   3.816515013688202*^9}, {3.8165158247861023`*^9, 3.8165158354728527`*^9}, 
   3.81771352770724*^9},ExpressionUUID->"637323a2-ba3d-4826-bc71-\
1552a170d1f5"],

Cell[BoxData[
 RowBox[{"veveBar2emepSMEFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   RowBox[{"128", " ", 
    SuperscriptBox["GF", "2"], " ", 
    RowBox[{"p1", ".", "p4"}], " ", 
    RowBox[{"p2", ".", "p3"}]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", "C61", " ", "GF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", "C62", " ", "GF", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", "CW", " ", 
     SuperscriptBox["GF", "2"], " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}]}], "CW"], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], "EL"], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", "CW", " ", 
     SuperscriptBox["GF", "2"], " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p2"}]}], "CW"]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], "EL"], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "ME", " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C75", " ", "C77", " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C61", " ", "C62", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C62", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C61", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C62", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}]}], "CW"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C61", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p2"}]}], "CW"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C62", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p2"}]}], "CW"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C61", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}]}], "CW"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["CW", "2"], " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
         " ", 
         RowBox[{"p1", ".", "p2"}]}], "CW"], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "EL"}], 
             RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
         " ", 
         RowBox[{"p1", ".", "p2"}]}], "CW"], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["EL", "2"], " ", 
         SuperscriptBox["SW", "2"], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], 
        SuperscriptBox["CW", "2"]]}], ")"}]}], 
    SuperscriptBox["EL", "2"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C76", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C75", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C77", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]]}]}]], "Input",
 CellChangeTimes->{{3.817077462614242*^9, 3.817077475603799*^9}, 
   3.817375479735236*^9, 3.8173757454652367`*^9, 3.817375840867013*^9, 
   3.817376119627233*^9, {3.817721741784356*^9, 3.8177217907725554`*^9}, {
   3.817727514724362*^9, 3.817727516927575*^9}, {3.817764830105253*^9, 
   3.817764839845353*^9}, {3.817764885010097*^9, 3.81776489706011*^9}, {
   3.817773004904842*^9, 3.817773010025469*^9}, {3.820543103473832*^9, 
   3.820543107492669*^9}},ExpressionUUID->"eb2d64a4-0396-45b5-a20c-\
60378d751c91"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Mu]"], 
     OverscriptBox[
      SubscriptBox["\[Nu]", "\[Mu]"], "_"]}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["e", "-"], 
     SuperscriptBox["e", "+"]}]}], TraditionalForm]],ExpressionUUID->
  "7e8655bb-fed4-4b6d-bc02-9f6bdb01efd9"],
 ": SM + EFT"
}], "Chapter",
 CellChangeTimes->{{3.815691675009128*^9, 3.815691697822806*^9}, {
   3.815696636396605*^9, 3.8156966436588182`*^9}, {3.815697280015091*^9, 
   3.8156972800151463`*^9}, {3.815697893093635*^9, 3.8156979078685904`*^9}, {
   3.815697989950631*^9, 3.81569799570184*^9}, {3.816514613198448*^9, 
   3.816514625647833*^9}, {3.816514841362587*^9, 3.816514845051078*^9}, {
   3.816514902162323*^9, 3.8165149239667397`*^9}, {3.816515001735714*^9, 
   3.816515013688202*^9}, {3.8165158247861023`*^9, 3.8165158354728527`*^9}, {
   3.8165158912517653`*^9, 3.8165158938381844`*^9}, 
   3.8177135284460363`*^9},ExpressionUUID->"ec057960-4279-4c38-8de6-\
a7953c1b1ba7"],

Cell[BoxData[
 RowBox[{"v\[Mu]v\[Mu]Bar2emepSMEFTAMP2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p1", ".", "p3"}], " ", 
     RowBox[{"p1", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C710", " ", "C78", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"32", " ", "C711", " ", "C79", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"p2", ".", "p3"}], " ", 
     RowBox[{"p2", ".", "p4"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"4", " ", "C75", " ", "C78", " ", "ME", " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "ME", " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", "ME", " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C79", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C75", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"C711", " ", "C76", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C711", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "C710", " ", "C77", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "C77", " ", "C78", " ", "ME", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", "ME", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C75", " ", "C77", " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "C61", " ", "C62", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C62", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C61", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C62", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}]}], "CW"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C61", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p2"}]}], "CW"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C62", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
          SuperscriptBox["ME", "2"], " ", "SW", " ", 
          RowBox[{"p1", ".", "p2"}]}], "CW"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "C61", " ", "CW", " ", "GF", " ", "SW", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"p1", ".", "p2"}]}], "CW"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", "EL", " ", "SW", " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], "CW"]}], ")"}]}], 
    RowBox[{"EL", " ", 
     SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["CW", "2"], " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["SW", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
         " ", 
         RowBox[{"p1", ".", "p2"}]}], "CW"], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "EL", " ", 
         SuperscriptBox["ME", "2"], " ", "SW", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "EL"}], 
             RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
         " ", 
         RowBox[{"p1", ".", "p2"}]}], "CW"], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL"}], 
           RowBox[{"2", " ", "CW", " ", "SW"}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "EL"}], 
            RowBox[{"2", " ", "CW", " ", "SW"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "EL", " ", "SW"}], "CW"]}], ")"}], 
        " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["EL", "2"], " ", 
         SuperscriptBox["SW", "2"], " ", 
         RowBox[{"p1", ".", "p3"}], " ", 
         RowBox[{"p2", ".", "p4"}]}], 
        SuperscriptBox["CW", "2"]]}], ")"}]}], 
    SuperscriptBox["EL", "2"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C76", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C75", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C77", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"128", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C78", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["C79", "2"], " ", 
     RowBox[{"p1", ".", "p2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C711", " ", "C79", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "C710", " ", "C78", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C711", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["C710", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["ME", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p4"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p4"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p3", ".", "p4"}]}]}], ")"}]}], 
    SuperscriptBox["\[CapitalLambda]", "6"]]}]}]], "Input",
 CellChangeTimes->{{3.817077483148218*^9, 3.817077494207478*^9}, 
   3.8173754819146338`*^9, 3.817375747356456*^9, 3.8173758433522873`*^9, 
   3.817376125794413*^9, 3.817376667692863*^9, {3.8177218141456137`*^9, 
   3.8177218265896683`*^9}, {3.817727524079267*^9, 3.817727539483055*^9}, {
   3.817727578270616*^9, 3.817727583331491*^9}, {3.817764852392386*^9, 
   3.817764874491835*^9}, {3.817773020217328*^9, 3.817773029063683*^9}, {
   3.820543110899102*^9, 
   3.820543117889913*^9}},ExpressionUUID->"f4ad46a6-bdce-4ca6-93a1-\
3cdbe17c3767"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "EFT + SM  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalM]", "2"], TraditionalForm]],ExpressionUUID->
  "0ef8611d-2c90-466a-8466-80a8442ba9cc"],
 " full results: After applying \[ScriptCapitalR]"
}], "Title",
 CellChangeTimes->{{3.817775158770961*^9, 3.8177751860580997`*^9}, {
   3.817941106645892*^9, 3.817941111765667*^9}, {3.818117493389206*^9, 
   3.818117498817383*^9}, 3.818117571768928*^9, {3.818118832254119*^9, 
   3.818118860734921*^9}, {3.820543178420847*^9, 
   3.8205431824460382`*^9}},ExpressionUUID->"2b5b270d-7663-4d59-a03d-\
8f19d90fcf09"],

Cell[CellGroupData[{

Cell["In function forms", "Section",
 CellChangeTimes->{{3.818134887046844*^9, 3.818134911305017*^9}, {
  3.8205433262814913`*^9, 
  3.8205433334650707`*^9}},ExpressionUUID->"a83cef12-110f-4ba6-8135-\
ac0c4524276a"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "rules", ":", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "NumEnergyReplacement"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["p12", "3"], "\[Rule]", "p12Cube"}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["p12", "2"], " ", "p13"}], "\[Rule]", "p12SQ13"}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["p12", "2"], " ", "p14"}], "\[Rule]", "p12SQ14"}], ",", 
      RowBox[{
       RowBox[{"p12", " ", 
        SuperscriptBox["p13", "2"]}], "\[Rule]", "p1213SQ"}], ",", 
      RowBox[{
       RowBox[{"p12", " ", "p13", " ", "p14"}], "\[Rule]", "p121314"}], ",", 
      RowBox[{
       RowBox[{"p12", " ", 
        SuperscriptBox["p14", "2"]}], "\[Rule]", "p1214SQ"}], ",", 
      RowBox[{
       SuperscriptBox["p13", "3"], "\[Rule]", "p13Cube"}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["p13", "2"], " ", "p14"}], "\[Rule]", "p13SQ14"}], ",", 
      RowBox[{
       RowBox[{"p13", " ", 
        SuperscriptBox["p14", "2"]}], "\[Rule]", "p1314SQ"}], ",", 
      RowBox[{
       SuperscriptBox["p14", "3"], "\[Rule]", "p14Cube"}], ",", 
      RowBox[{
       SuperscriptBox["p12", "2"], "\[Rule]", "p12SQ"}], ",", 
      RowBox[{
       RowBox[{"p12", " ", "p13"}], "\[Rule]", "p1213"}], ",", 
      RowBox[{
       RowBox[{"p12", " ", "p14"}], "\[Rule]", "p1214"}], ",", 
      RowBox[{
       SuperscriptBox["p13", "2"], "\[Rule]", "p13SQ"}], ",", 
      RowBox[{
       RowBox[{"p13", " ", "p14"}], "\[Rule]", "p1314"}], ",", 
      RowBox[{
       SuperscriptBox["p14", "2"], "\[Rule]", "p14SQ"}], ",", 
      RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]EM"}], ",", 
      RowBox[{"EL", "\[Rule]", 
       SqrtBox[
        RowBox[{"4", "\[Pi]", " ", "\[Alpha]EM"}]]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.818133182304772*^9, 3.818133212221396*^9}, {
  3.818133319691256*^9, 3.818133480408126*^9}, {3.818133686271674*^9, 
  3.8181337416157084`*^9}, {3.818134571933464*^9, 3.818134578633823*^9}, {
  3.820543201651786*^9, 
  3.820543214532489*^9}},ExpressionUUID->"ea36c303-d82c-4e45-96a3-\
009e45ad618e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"v\[Alpha]v\[Beta]BaremepEFTAMP2FINALFun", "[", 
     RowBox[{
     "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", 
      "\[Mu]2_", ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", 
      ",", "C61_", ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", 
      "C71_", ",", "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_",
       ",", "C79_", ",", "C710_", ",", "C711_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"v\[Alpha]v\[Beta]BaremepEFTAMP2FINALFun", "[", 
      RowBox[{
      "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", 
       ",", "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",",
        "C62", ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", 
       ",", "C75", ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", 
       "C710", ",", "C711"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["C75", "2"], " ", 
         SuperscriptBox["ME", "4"], " ", "p12"}], 
        SuperscriptBox["\[CapitalLambda]", "6"]]}], "+", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["C77", "2"], " ", 
        SuperscriptBox["ME", "4"], " ", "p12"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"32", " ", "C710", " ", "C75", " ", 
        SuperscriptBox["ME", "2"], " ", "p1213"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"64", " ", "C710", " ", "C77", " ", 
        SuperscriptBox["ME", "2"], " ", "p1213"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"32", " ", "C75", " ", "C78", " ", 
        SuperscriptBox["ME", "2"], " ", "p1213"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"64", " ", "C77", " ", "C78", " ", 
        SuperscriptBox["ME", "2"], " ", "p1213"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["C710", "2"], " ", "p121314"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["C711", "2"], " ", "p121314"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"64", " ", "C710", " ", "C78", " ", "p121314"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["C78", "2"], " ", "p121314"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"64", " ", "C711", " ", "C79", " ", "p121314"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["C79", "2"], " ", "p121314"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C710", "2"], " ", "p1213SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C711", "2"], " ", "p1213SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"32", " ", "C710", " ", "C78", " ", "p1213SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C78", "2"], " ", "p1213SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"32", " ", "C711", " ", "C79", " ", "p1213SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C79", "2"], " ", "p1213SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"32", " ", "C710", " ", "C75", " ", 
        SuperscriptBox["ME", "2"], " ", "p1214"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"64", " ", "C710", " ", "C77", " ", 
        SuperscriptBox["ME", "2"], " ", "p1214"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"32", " ", "C75", " ", "C78", " ", 
        SuperscriptBox["ME", "2"], " ", "p1214"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"64", " ", "C77", " ", "C78", " ", 
        SuperscriptBox["ME", "2"], " ", "p1214"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C710", "2"], " ", "p1214SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C711", "2"], " ", "p1214SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"32", " ", "C710", " ", "C78", " ", "p1214SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C78", "2"], " ", "p1214SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"32", " ", "C711", " ", "C79", " ", "p1214SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C79", "2"], " ", "p1214SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C710", "2"], " ", "p12Cube"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C711", "2"], " ", "p12Cube"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"32", " ", "C710", " ", "C78", " ", "p12Cube"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C78", "2"], " ", "p12Cube"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"32", " ", "C711", " ", "C79", " ", "p12Cube"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C79", "2"], " ", "p12Cube"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["C711", "2"], " ", 
        SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["C75", "2"], " ", 
        SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["C76", "2"], " ", 
        SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["C77", "2"], " ", 
        SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"64", " ", "C711", " ", "C79", " ", 
        SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["C79", "2"], " ", 
        SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"32", " ", "C75", " ", "C77", " ", 
        SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"128", " ", 
        SuperscriptBox["C77", "2"], " ", 
        SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
      FractionBox[
       RowBox[{"32", " ", "C75", " ", "C77", " ", 
        SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"128", " ", 
        SuperscriptBox["C77", "2"], " ", 
        SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C61", "2"], " ", 
        SuperscriptBox["ME", "2"], " ", "p12"}], 
       SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C62", "2"], " ", 
        SuperscriptBox["ME", "2"], " ", "p12"}], 
       SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C61", "2"], " ", "p13SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
      FractionBox[
       RowBox[{"32", " ", "C61", " ", "C62", " ", "p13SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C62", "2"], " ", "p13SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C61", "2"], " ", "p14SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
      FractionBox[
       RowBox[{"32", " ", "C61", " ", "C62", " ", "p14SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["C62", "2"], " ", "p14SQ"}], 
       SuperscriptBox["\[CapitalLambda]", "4"]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.818134937392535*^9, 3.818134946562532*^9}, {
  3.818134979378645*^9, 3.818135042597628*^9}, {3.818135943860495*^9, 
  3.818135978984934*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"bffa44d2-8cdb-448f-9083-7c80eab78dc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Alpha]emv\[Beta]emEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v\[Alpha]emv\[Beta]emEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C710", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C78", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C78", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C76", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136024307111*^9, 3.818136028412594*^9}, {
  3.81813606228694*^9, 3.81813606263006*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"30839696-33c6-439d-b95f-563677a5db40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Alpha]epv\[Beta]epEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v\[Alpha]epv\[Beta]epEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"32", " ", "C710", " ", "C75", " ", 
       SuperscriptBox["ME", "2"], " ", "p1213"}], 
      SuperscriptBox["\[CapitalLambda]", "6"]]}], "-", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C710", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C78", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C78", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C76", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136072572133*^9, 3.818136096147361*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"1301603d-46ef-4664-b213-af599176a6e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Alpha]v\[Alpha]v\[Beta]v\[Beta]EFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v\[Alpha]v\[Alpha]v\[Beta]v\[Beta]EFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["C63", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C64", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"48", " ", "C63", " ", "C65", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"288", " ", 
      SuperscriptBox["C65", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]]}]}]}]], "Input",
 CellChangeTimes->{{3.8181361059936666`*^9, 3.818136106919209*^9}, {
   3.818136185423686*^9, 3.818136214999221*^9}, 3.818136272771049*^9},
 CellLabel->
  "In[291]:=",ExpressionUUID->"460b69dc-332b-402b-a5b9-cc258af730c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Alpha]v\[Alpha]v\[Beta]v\[Rho]EFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v\[Alpha]v\[Alpha]v\[Beta]v\[Rho]EFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C64", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C63", " ", "C65", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C65", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["C63", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C65", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C63", " ", "C65", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C65", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136110406268*^9, 3.818136110770149*^9}, 
   3.81813618722974*^9, 3.818136217278337*^9, 3.818136280542796*^9},
 CellLabel->
  "In[292]:=",ExpressionUUID->"d430002c-061f-4f02-86fe-4d3a64e1d59c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Alpha]v\[Beta]v\[Rho]v\[Rho]EFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v\[Alpha]v\[Beta]v\[Rho]v\[Rho]EFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["C63", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C64", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"48", " ", "C63", " ", "C65", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"288", " ", 
      SuperscriptBox["C65", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]]}]}]}]], "Input",
 CellChangeTimes->{{3.8181361141525927`*^9, 3.8181361145225887`*^9}, 
   3.818136188769388*^9, 3.8181362199717493`*^9, 3.818136288568428*^9},
 CellLabel->
  "In[293]:=",ExpressionUUID->"38bdc4df-2027-49de-a4da-3d934fed622b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Alpha]v\[Beta]Barv\[Rho]v\[Sigma]BarEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v\[Alpha]v\[Beta]Barv\[Rho]v\[Sigma]BarEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["C63", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C65", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C63", " ", "C65", " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C65", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C64", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C63", " ", "C65", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C65", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136120036613*^9, 3.818136120397831*^9}, 
   3.8181361904918823`*^9, 3.818136222424552*^9, 3.818136296083846*^9},
 CellLabel->
  "In[294]:=",ExpressionUUID->"de6bff4c-b177-49aa-bd25-2087d396f8bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Alpha]v\[Beta]Bar\[Gamma]\[Gamma]EFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v\[Alpha]v\[Beta]Bar\[Gamma]\[Gamma]EFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["C71", "2"], " ", "p12Cube", " ", 
      SuperscriptBox["\[Alpha]EM", "2"]}], 
     RowBox[{"9", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["C72", "2"], " ", "p12Cube", " ", 
      SuperscriptBox["\[Alpha]EM", "2"]}], 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[CapitalLambda]", "6"]}]]}]}]}]], "Input",
 CellChangeTimes->{{3.8181361242232103`*^9, 3.818136124605187*^9}, 
   3.8181361917026978`*^9, 3.818136224999701*^9, 3.818136303667592*^9},
 CellLabel->
  "In[295]:=",ExpressionUUID->"c07622cc-3d30-4308-a54f-4f3b27a1e6c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Alpha]\[Gamma]v\[Beta]\[Gamma]EFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v\[Alpha]\[Gamma]v\[Beta]\[Gamma]EFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["C71", "2"], " ", "p13Cube", " ", 
      SuperscriptBox["\[Alpha]EM", "2"]}], 
     RowBox[{"9", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[CapitalLambda]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["C72", "2"], " ", "p13Cube", " ", 
      SuperscriptBox["\[Alpha]EM", "2"]}], 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[CapitalLambda]", "6"]}]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136129889866*^9, 3.8181361302299623`*^9}, 
   3.818136193270467*^9, 3.818136227884734*^9, 3.8181363108340607`*^9},
 CellLabel->
  "In[296]:=",ExpressionUUID->"83f6d39e-6666-41bd-9f37-8060ec62fe68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"viviviviSMEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"viviviviSMEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    RowBox[{"64", " ", 
     SuperscriptBox["GF", "2"], " ", "p12SQ"}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["C63", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C64", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"48", " ", "C63", " ", "C65", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"288", " ", 
      SuperscriptBox["C65", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C64", " ", "GF", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]]}]}]}]], "Input",
 CellChangeTimes->{{3.8181361334027567`*^9, 3.818136133775523*^9}, 
   3.8181361944947968`*^9, 3.818136231873604*^9, 3.8181363180586033`*^9},
 CellLabel->
  "In[297]:=",ExpressionUUID->"67434628-7033-4f78-a2f8-05a52bde69d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vivjvivjSMEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"vivjvivjSMEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    RowBox[{"32", " ", 
     SuperscriptBox["GF", "2"], " ", "p12SQ"}], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C64", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C63", " ", "C65", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C65", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["C63", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C65", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C63", " ", "C65", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C65", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C64", " ", "GF", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]]}]}]}]], "Input",
 CellChangeTimes->{{3.8181361366656427`*^9, 3.818136137046343*^9}, 
   3.818136195729035*^9, 3.818136234862331*^9, 3.818136327094781*^9},
 CellLabel->
  "In[298]:=",ExpressionUUID->"b5835aa5-e923-43ce-a10a-44c7f48f6e1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"viviBarviviBarSMEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"viviBarviviBarSMEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ"}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["C63", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C65", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C63", " ", "C65", " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C65", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C64", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C63", " ", "C65", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C65", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C64", " ", "GF", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]]}]}]}]], "Input",
 CellChangeTimes->{{3.8181361401954327`*^9, 3.818136140556417*^9}, 
   3.818136197192746*^9, 3.818136237483335*^9, 3.818136335228159*^9},
 CellLabel->
  "In[299]:=",ExpressionUUID->"ceb5b5bb-cefe-4050-a76b-3e5d3003aa64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vivjBar2vivjBarSMEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"vivjBar2vivjBarSMEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    RowBox[{"32", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ"}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["C63", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C65", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C63", " ", "C65", " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C65", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C64", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C63", " ", "C65", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C65", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C64", " ", "GF", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136144338024*^9, 3.818136144703681*^9}, 
   3.818136198298974*^9, 3.818136240335647*^9, 3.818136343737269*^9},
 CellLabel->
  "In[300]:=",ExpressionUUID->"46943a5e-4cc4-4529-b4da-80f4ffffa0c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"viviBar2vjvjBarSMEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"viviBar2vjvjBarSMEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    RowBox[{"32", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ"}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["C63", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C65", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C63", " ", "C65", " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C65", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C64", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C63", " ", "C65", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C65", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C64", " ", "GF", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136148412616*^9, 3.818136148775868*^9}, 
   3.818136199649091*^9, 3.81813624288501*^9, 3.818136350535041*^9},
 CellLabel->
  "In[301]:=",ExpressionUUID->"29062399-1973-45c0-b5d1-ef8b2ece928b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"veem2veemSMEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"veem2veemSMEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    RowBox[{"32", " ", 
     SuperscriptBox["GF", "2"], " ", "p12SQ"}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p12SQ", " ", 
     SuperscriptBox["SW", "2"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", "p13", " ", 
     SuperscriptBox["SW", "2"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p12SQ", " ", 
     SuperscriptBox["SW", "4"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", "p13", " ", 
     SuperscriptBox["SW", "4"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ", " ", 
     SuperscriptBox["SW", "4"]}], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["GF", "4"], " ", 
      SuperscriptBox["ME", "4"], " ", "p14SQ", " ", 
      SuperscriptBox["SW", "4"]}], 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]EM", "2"]}]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["GF", "3"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13", " ", 
      SuperscriptBox["SW", "2"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM"}]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["GF", "3"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13", " ", 
      SuperscriptBox["SW", "4"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM"}]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["GF", "3"], " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ", " ", 
      SuperscriptBox["SW", "4"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM"}]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C710", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C78", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C78", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C76", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p12SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p12SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p13", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", 
      SuperscriptBox["GF", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13", " ", 
      SuperscriptBox["SW", "2"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM", " ", 
      SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C62", " ", 
      SuperscriptBox["GF", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13", " ", 
      SuperscriptBox["SW", "2"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM", " ", 
      SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C61", " ", 
      SuperscriptBox["GF", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM", " ", 
      SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C62", " ", 
      SuperscriptBox["GF", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM", " ", 
      SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136152212027*^9, 3.818136152681538*^9}, 
   3.818136201502664*^9, 3.818136245417687*^9, 3.818136357780884*^9},
 CellLabel->
  "In[302]:=",ExpressionUUID->"e9949208-130e-4a39-8958-c4e3f4f5c7d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"veep2veepSMEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"veep2veepSMEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    RowBox[{"32", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", "p13", " ", 
     SuperscriptBox["SW", "2"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ", " ", 
     SuperscriptBox["SW", "2"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p12SQ", " ", 
     SuperscriptBox["SW", "4"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", "p13", " ", 
     SuperscriptBox["SW", "4"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ", " ", 
     SuperscriptBox["SW", "4"]}], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["GF", "4"], " ", 
      SuperscriptBox["ME", "4"], " ", "p12SQ", " ", 
      SuperscriptBox["SW", "4"]}], 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]EM", "2"]}]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["GF", "3"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13", " ", 
      SuperscriptBox["SW", "2"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM"}]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["GF", "3"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ", " ", 
      SuperscriptBox["SW", "4"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM"}]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["GF", "3"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13", " ", 
      SuperscriptBox["SW", "4"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM"}]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C710", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C78", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C78", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C76", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p12SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p12SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p13", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C61", " ", 
      SuperscriptBox["GF", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM", " ", 
      SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C62", " ", 
      SuperscriptBox["GF", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM", " ", 
      SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", 
      SuperscriptBox["GF", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13", " ", 
      SuperscriptBox["SW", "2"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM", " ", 
      SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C62", " ", 
      SuperscriptBox["GF", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13", " ", 
      SuperscriptBox["SW", "2"]}], 
     RowBox[{"\[Pi]", " ", "\[Alpha]EM", " ", 
      SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136156372385*^9, 3.8181361567561913`*^9}, 
   3.818136203123382*^9, 3.8181362480359993`*^9, 3.818136365277051*^9},
 CellLabel->
  "In[303]:=",ExpressionUUID->"776ac006-dd37-43c0-b6c4-6beb2cadf44a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Mu]em2v\[Mu]emSMEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v\[Mu]em2v\[Mu]emSMEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    RowBox[{"32", " ", 
     SuperscriptBox["GF", "2"], " ", "p12SQ"}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p12SQ", " ", 
     SuperscriptBox["SW", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", "p13", " ", 
     SuperscriptBox["SW", "2"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p12SQ", " ", 
     SuperscriptBox["SW", "4"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", "p13", " ", 
     SuperscriptBox["SW", "4"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ", " ", 
     SuperscriptBox["SW", "4"]}], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C710", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C78", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C78", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C76", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p12SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p12SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p13", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136159907566*^9, 3.818136160331607*^9}, 
   3.818136204477771*^9, 3.818136251060091*^9, 3.818136373869232*^9},
 CellLabel->
  "In[304]:=",ExpressionUUID->"371f4eed-6f86-4e47-bf64-e7d7ef7a33f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Mu]ep2v\[Mu]epSMEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v\[Mu]ep2v\[Mu]epSMEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    RowBox[{"32", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", "p13", " ", 
     SuperscriptBox["SW", "2"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ", " ", 
     SuperscriptBox["SW", "2"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p12SQ", " ", 
     SuperscriptBox["SW", "4"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", "p13", " ", 
     SuperscriptBox["SW", "4"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ", " ", 
     SuperscriptBox["SW", "4"]}], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C710", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C78", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C78", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p12SQ13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p1314SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p13Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C76", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p13"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p12SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p12SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p13", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136164299609*^9, 3.8181361647064943`*^9}, 
   3.818136206209105*^9, 3.8181362542534103`*^9, 3.8181363807318277`*^9},
 CellLabel->
  "In[305]:=",ExpressionUUID->"17436d3d-2335-4733-adbb-7d814f6ccc80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"veveBar2emepSMEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"veveBar2emepSMEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    RowBox[{"32", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ"}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", "p12", " ", 
     SuperscriptBox["SW", "2"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ", " ", 
     SuperscriptBox["SW", "2"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", "p12", " ", 
     SuperscriptBox["SW", "4"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p13SQ", " ", 
     SuperscriptBox["SW", "4"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ", " ", 
     SuperscriptBox["SW", "4"]}], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p12"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p12"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C710", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C78", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C78", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p1213SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p1213SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p1213SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p1213SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p1213SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p1213SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1214"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1214"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1214"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1214"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p1214SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p1214SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p1214SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p1214SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p1214SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p1214SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p12Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p12Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p12Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p12Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p12Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p12Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C76", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p12"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p12"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p12", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p13SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p13SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136168030789*^9, 3.818136168436668*^9}, 
   3.818136207441421*^9, 3.81813625701615*^9, 3.818136387246814*^9},
 CellLabel->
  "In[306]:=",ExpressionUUID->"64d2b8c3-ad88-4a0c-aa96-a91ab0fac179"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Mu]v\[Mu]Bar2emepSMEFTAMP2FINALFun", "[", 
   RowBox[{
   "T1_", ",", "T2_", ",", "T3_", ",", "T4_", ",", "\[Mu]1_", ",", "\[Mu]2_", 
    ",", "\[Mu]3_", ",", "\[Mu]4_", ",", "\[CapitalLambda]_", ",", "C61_", 
    ",", "C62_", ",", "C63_", ",", "C64_", ",", "C65_", ",", "C71_", ",", 
    "C72_", ",", "C75_", ",", "C76_", ",", "C77_", ",", "C78_", ",", "C79_", 
    ",", "C710_", ",", "C711_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"v\[Mu]v\[Mu]Bar2emepSMEFTAMP2FINALFun", "[", 
    RowBox[{
    "T1", ",", "T2", ",", "T3", ",", "T4", ",", "\[Mu]1", ",", "\[Mu]2", ",", 
     "\[Mu]3", ",", "\[Mu]4", ",", "\[CapitalLambda]", ",", "C61", ",", "C62",
      ",", "C63", ",", "C64", ",", "C65", ",", "C71", ",", "C72", ",", "C75", 
     ",", "C76", ",", "C77", ",", "C78", ",", "C79", ",", "C710", ",", 
     "C711"}], "]"}], "=", 
   RowBox[{
    RowBox[{"32", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ"}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", "p12", " ", 
     SuperscriptBox["SW", "2"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ", " ", 
     SuperscriptBox["SW", "2"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", 
     SuperscriptBox["ME", "2"], " ", "p12", " ", 
     SuperscriptBox["SW", "4"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p13SQ", " ", 
     SuperscriptBox["SW", "4"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["GF", "2"], " ", "p14SQ", " ", 
     SuperscriptBox["SW", "4"]}], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p12"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "4"], " ", "p12"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1213"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C710", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C78", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C78", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", "p121314"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p1213SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p1213SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p1213SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p1213SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p1213SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p1213SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C75", " ", 
      SuperscriptBox["ME", "2"], " ", "p1214"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C710", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p1214"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1214"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C77", " ", "C78", " ", 
      SuperscriptBox["ME", "2"], " ", "p1214"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p1214SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p1214SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p1214SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p1214SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p1214SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p1214SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C710", "2"], " ", "p12Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C711", "2"], " ", "p12Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C710", " ", "C78", " ", "p12Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C78", "2"], " ", "p12Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C711", " ", "C79", " ", "p12Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C79", "2"], " ", "p12Cube"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C711", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C75", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["C76", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", "C711", " ", "C79", " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["C79", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C75", " ", "C77", " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["C77", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "6"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", 
      SuperscriptBox["ME", "2"], " ", "p12"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p13SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C61", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"32", " ", "C61", " ", "C62", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["C62", "2"], " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "4"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p12"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p12"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p14SQ"}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", 
      SuperscriptBox["ME", "2"], " ", "p12", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p13SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p13SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C61", " ", "GF", " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SqrtBox["2"], " ", "C62", " ", "GF", " ", "p14SQ", " ", 
      SuperscriptBox["SW", "2"]}], 
     SuperscriptBox["\[CapitalLambda]", "2"]]}]}]}]], "Input",
 CellChangeTimes->{{3.818136171620817*^9, 3.818136174108379*^9}, 
   3.818136208521618*^9, 3.81813625942494*^9, 3.818136397155961*^9},
 CellLabel->
  "In[307]:=",ExpressionUUID->"5cb7e7d5-c8ac-4382-93f5-191b745db619"]
}, Closed]]
}, Closed]]
},
WindowSize->{1104, 629},
WindowMargins->{{55, Automatic}, {7, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 158, 3, 30, "Input",ExpressionUUID->"c9484639-6fd2-434e-8cd4-1be2b0f03dc0"],
Cell[719, 25, 942, 18, 173, "Text",ExpressionUUID->"3f94bae4-ee9f-41c2-b453-271c782758b9"],
Cell[CellGroupData[{
Cell[1686, 47, 300, 4, 98, "Title",ExpressionUUID->"4b09e019-a92d-4253-a809-6b47c2ba3e35"],
Cell[CellGroupData[{
Cell[2011, 55, 218, 4, 54, "Subsection",ExpressionUUID->"2e48529f-c6d5-44c4-a175-f6e30f98f61b"],
Cell[CellGroupData[{
Cell[2254, 63, 2550, 75, 129, "Input",ExpressionUUID->"ce5515f8-6d9b-4012-bf93-cd92ba476dbf"],
Cell[4807, 140, 2146, 64, 131, "Output",ExpressionUUID->"cc8a6dab-e6d9-4c13-b049-f576ad842732"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[7002, 210, 168, 3, 54, "Subsection",ExpressionUUID->"62e5f590-ad16-4e8d-bdf4-73198e6c1662"],
Cell[CellGroupData[{
Cell[7195, 217, 11927, 346, 545, "Input",ExpressionUUID->"47daf424-812c-49be-ad29-2899f0c00384"],
Cell[19125, 565, 10640, 328, 345, "Output",ExpressionUUID->"11db0310-b993-40e4-8c40-3ffe027f91e3"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[29814, 899, 168, 3, 38, "Subsection",ExpressionUUID->"5df6b03b-9df7-4f03-adac-70abdd5288ca"],
Cell[CellGroupData[{
Cell[30007, 906, 39465, 1130, 1653, "Input",ExpressionUUID->"d67fc990-f316-4eeb-9108-777508be5da1"],
Cell[69475, 2038, 36169, 1103, 763, "Output",ExpressionUUID->"40ff1e51-99bc-4df0-99b6-c61bea0a8aff"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[105705, 3148, 551, 13, 73, "Title",ExpressionUUID->"ff83c789-ced1-4cc4-9e45-cc3f0b3a64f4"],
Cell[CellGroupData[{
Cell[106281, 3165, 746, 20, 75, "Chapter",ExpressionUUID->"3c761be2-18e2-49b2-9657-a30d345da25e"],
Cell[CellGroupData[{
Cell[107052, 3189, 564, 16, 70, "Section",ExpressionUUID->"e0370d8f-6f00-483d-a9f9-4e313946645f"],
Cell[107619, 3207, 1423, 44, 106, "Input",ExpressionUUID->"932dc652-9384-40bd-a85f-754c016beedf"],
Cell[109045, 3253, 24093, 633, 1109, "Input",ExpressionUUID->"3223917e-e8ad-4de3-8273-87538c5c49e1"]
}, Closed]],
Cell[CellGroupData[{
Cell[133175, 3891, 569, 16, 56, "Section",ExpressionUUID->"050f0057-70b1-417b-bd6c-15c4e30f02b1"],
Cell[133747, 3909, 1342, 41, 101, "Input",ExpressionUUID->"bb83666d-a1d6-48d9-ac08-c35328f1f846"],
Cell[135092, 3952, 23323, 617, 1067, "Input",ExpressionUUID->"635c9c30-bfd6-4de9-91e9-f92a8904fed5"]
}, Closed]],
Cell[CellGroupData[{
Cell[158452, 4574, 615, 16, 56, "Section",ExpressionUUID->"3d26f49b-9837-4482-bcef-314002c6a5cf"],
Cell[159070, 4592, 1319, 41, 106, "Input",ExpressionUUID->"6ebbc5e9-dcd6-4595-b2e4-25b844cf9bcb"],
Cell[160392, 4635, 23379, 621, 1069, "Input",ExpressionUUID->"da5c673b-25dd-4592-833b-4bb136d83d4a"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[183820, 5262, 587, 14, 75, "Chapter",ExpressionUUID->"b0754767-7156-43c2-a66b-7e70f8c0a52d"],
Cell[CellGroupData[{
Cell[184432, 5280, 683, 17, 70, "Section",ExpressionUUID->"7d24f6d0-9fed-4045-95df-91a38984ca3e"],
Cell[185118, 5299, 1497, 45, 101, "Input",ExpressionUUID->"9ddab2c7-3a24-4162-bb1b-246995b7d7ea"],
Cell[186618, 5346, 5451, 149, 226, "Input",ExpressionUUID->"919b3d58-ff50-4bd3-b3a7-6e7e108a8c5e"]
}, Closed]],
Cell[CellGroupData[{
Cell[192106, 5500, 802, 20, 56, "Section",ExpressionUUID->"63e61a4e-96a6-4e43-a8cf-67ac7d350a1e"],
Cell[192911, 5522, 1893, 59, 101, "Input",ExpressionUUID->"c4ecdff0-750c-46ec-9957-1641204e3fc3"],
Cell[194807, 5583, 2439, 56, 96, "Input",ExpressionUUID->"c7037171-3ee1-443e-8dfc-d817b0172093"]
}, Closed]],
Cell[CellGroupData[{
Cell[197283, 5644, 729, 18, 56, "Section",ExpressionUUID->"d8c63341-3f30-47db-abb6-7846f67ffc0b"],
Cell[198015, 5664, 1382, 42, 101, "Input",ExpressionUUID->"851a1414-ebdd-42a4-879f-bd3161e3fb4e"],
Cell[199400, 5708, 5420, 148, 226, "Input",ExpressionUUID->"c2a18327-10ae-4b18-9edc-50695a1cb4fa"]
}, Closed]],
Cell[CellGroupData[{
Cell[204857, 5861, 737, 19, 56, "Section",ExpressionUUID->"f3352c81-a3e6-49b4-a1ce-a4cab90ad137"],
Cell[205597, 5882, 1078, 35, 68, "Input",ExpressionUUID->"5e1defb2-7a75-4b07-812f-fa2b2d55c260"],
Cell[206678, 5919, 2290, 54, 96, "Input",ExpressionUUID->"d2d24cfb-4941-44b0-a66f-01d395fb660c"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[209017, 5979, 573, 14, 75, "Chapter",ExpressionUUID->"a30e2216-53f8-409e-969c-e6c9cd0e93be"],
Cell[CellGroupData[{
Cell[209615, 5997, 470, 13, 70, "Section",ExpressionUUID->"1d1ca037-9733-4f6e-9341-c1d583e3326e"],
Cell[210088, 6012, 1601, 36, 52, "Input",ExpressionUUID->"e86b2046-ce17-402d-bb21-896383165602"]
}, Closed]],
Cell[CellGroupData[{
Cell[211726, 6053, 507, 12, 56, "Section",ExpressionUUID->"de5c9f03-6909-4c32-a82a-621f6d5bcde0"],
Cell[212236, 6067, 1534, 35, 52, "Input",ExpressionUUID->"7d886059-111a-4336-8dbc-e577f2ca59bb"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[213819, 6108, 884, 21, 69, "Chapter",ExpressionUUID->"56efbbf8-eb72-4ee7-a575-41a97571e7c9"],
Cell[214706, 6131, 5556, 156, 228, "Input",ExpressionUUID->"184472a8-ece3-4511-9ce7-04637be3f512"]
}, Closed]],
Cell[CellGroupData[{
Cell[220299, 6292, 780, 18, 62, "Chapter",ExpressionUUID->"3c517082-d7ae-4b15-8d04-45d70ae0e349"],
Cell[221082, 6312, 2243, 59, 98, "Input",ExpressionUUID->"3a1158ec-8f6d-4768-9ee2-fbb1c6349bfc"]
}, Closed]],
Cell[CellGroupData[{
Cell[223362, 6376, 988, 23, 58, "Chapter",ExpressionUUID->"154419ba-86c5-45bc-99c2-ae581e38dcf3"],
Cell[224353, 6401, 2252, 59, 98, "Input",ExpressionUUID->"134f24be-4f2e-47e7-936b-697866eefa65"]
}, Closed]],
Cell[CellGroupData[{
Cell[226642, 6465, 966, 23, 62, "Chapter",ExpressionUUID->"0f3bc2b5-374e-4a19-a877-6330ed08ad3b"],
Cell[227611, 6490, 2238, 59, 98, "Input",ExpressionUUID->"2d7048ae-024f-4335-b3f7-956205888af6"]
}, Closed]],
Cell[CellGroupData[{
Cell[229886, 6554, 1010, 24, 62, "Chapter",ExpressionUUID->"733236cf-c48c-47f0-9aee-6f1f4d4e4a14"],
Cell[230899, 6580, 2247, 59, 98, "Input",ExpressionUUID->"a0d54d78-5c52-4ebf-9c77-7920299aefd5"]
}, Closed]],
Cell[CellGroupData[{
Cell[233183, 6644, 976, 22, 58, "Chapter",ExpressionUUID->"f01347ee-3049-4fee-a38f-11e21fc87edd"],
Cell[234162, 6668, 37296, 1005, 1694, "Input",ExpressionUUID->"ce0b4de2-3493-49cf-ae1d-b920c0ca976c"]
}, Closed]],
Cell[CellGroupData[{
Cell[271495, 7678, 1026, 23, 58, "Chapter",ExpressionUUID->"d5cece13-2afb-4387-b0ac-d754364aa5be"],
Cell[272524, 7703, 37130, 1005, 1738, "Input",ExpressionUUID->"2b0b0071-149c-495e-872b-f3519638bb19"]
}, Closed]],
Cell[CellGroupData[{
Cell[309691, 8713, 1034, 23, 61, "Chapter",ExpressionUUID->"88cb19b0-a345-42f3-bf9a-d128209cbc9f"],
Cell[310728, 8738, 31108, 830, 1416, "Input",ExpressionUUID->"77767be4-f516-4591-8e33-47c6b93c0d18"]
}, Closed]],
Cell[CellGroupData[{
Cell[341873, 9573, 1081, 23, 61, "Chapter",ExpressionUUID->"db36b5bf-bd28-460e-8e10-aed6ebdd5c46"],
Cell[342957, 9598, 31215, 834, 1418, "Input",ExpressionUUID->"875fee39-1e25-4de3-912d-3f7dc2c85dd6"]
}, Closed]],
Cell[CellGroupData[{
Cell[374209, 10437, 958, 22, 58, "Chapter",ExpressionUUID->"637323a2-ba3d-4826-bc71-1552a170d1f5"],
Cell[375170, 10461, 33854, 909, 1569, "Input",ExpressionUUID->"eb2d64a4-0396-45b5-a20c-60378d751c91"]
}, Closed]],
Cell[CellGroupData[{
Cell[409061, 11375, 1023, 23, 61, "Chapter",ExpressionUUID->"ec057960-4279-4c38-8de6-a7953c1b1ba7"],
Cell[410087, 11400, 31352, 838, 1462, "Input",ExpressionUUID->"f4ad46a6-bdce-4ca6-93a1-3cdbe17c3767"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[441488, 12244, 592, 13, 73, "Title",ExpressionUUID->"2b5b270d-7663-4d59-a03d-8f19d90fcf09"],
Cell[CellGroupData[{
Cell[442105, 12261, 215, 4, 67, "Section",ExpressionUUID->"a83cef12-110f-4ba6-8135-ac0c4524276a"],
Cell[442323, 12267, 2282, 57, 213, "Input",ExpressionUUID->"ea36c303-d82c-4e45-96a3-009e45ad618e"],
Cell[444608, 12326, 9851, 235, 499, "Input",ExpressionUUID->"bffa44d2-8cdb-448f-9083-7c80eab78dc3"],
Cell[454462, 12563, 9259, 230, 475, "Input",ExpressionUUID->"30839696-33c6-439d-b95f-563677a5db40"],
Cell[463724, 12795, 9236, 230, 475, "Input",ExpressionUUID->"1301603d-46ef-4664-b213-af599176a6e3"],
Cell[472963, 13027, 1704, 36, 115, "Input",ExpressionUUID->"460b69dc-332b-402b-a5b9-cc258af730c1"],
Cell[474670, 13065, 2120, 47, 160, "Input",ExpressionUUID->"d430002c-061f-4f02-86fe-4d3a64e1d59c"],
Cell[476793, 13114, 1700, 36, 115, "Input",ExpressionUUID->"38bdc4df-2027-49de-a4da-3d934fed622b"],
Cell[478496, 13152, 2135, 47, 160, "Input",ExpressionUUID->"de6bff4c-b177-49aa-bd25-2087d396f8bb"],
Cell[480634, 13201, 1646, 35, 116, "Input",ExpressionUUID->"c07622cc-3d30-4308-a54f-4f3b27a1e6c7"],
Cell[482283, 13238, 1640, 35, 116, "Input",ExpressionUUID->"83f6d39e-6666-41bd-9f37-8060ec62fe68"],
Cell[483926, 13275, 1891, 42, 117, "Input",ExpressionUUID->"67434628-7033-4f78-a2f8-05a52bde69d5"],
Cell[485820, 13319, 2310, 53, 162, "Input",ExpressionUUID->"b5835aa5-e923-43ce-a10a-44c7f48f6e1f"],
Cell[488133, 13374, 2323, 53, 162, "Input",ExpressionUUID->"ceb5b5bb-cefe-4050-a76b-3e5d3003aa64"],
Cell[490459, 13429, 2322, 53, 162, "Input",ExpressionUUID->"46943a5e-4cc4-4529-b4da-80f4ffffa0c8"],
Cell[492784, 13484, 2321, 53, 162, "Input",ExpressionUUID->"29062399-1973-45c0-b5d1-ef8b2ece928b"],
Cell[495108, 13539, 13844, 350, 689, "Input",ExpressionUUID->"e9949208-130e-4a39-8958-c4e3f4f5c7d7"],
Cell[508955, 13891, 13848, 350, 689, "Input",ExpressionUUID->"776ac006-dd37-43c0-b6c4-6beb2cadf44a"],
Cell[522806, 14243, 11713, 293, 594, "Input",ExpressionUUID->"371f4eed-6f86-4e47-bf64-e7d7ef7a33f1"],
Cell[534522, 14538, 11719, 293, 594, "Input",ExpressionUUID->"17436d3d-2335-4733-adbb-7d814f6ccc80"],
Cell[546244, 14833, 11702, 293, 594, "Input",ExpressionUUID->"64d2b8c3-ad88-4a0c-aa96-a91ab0fac179"],
Cell[557949, 15128, 11718, 293, 594, "Input",ExpressionUUID->"5cb7e7d5-c8ac-4382-93f5-191b745db619"]
}, Closed]]
}, Closed]]
}
]
*)


